The recursive structure of Baikov representations I: generics and application to symbology

In this paper, we explore the recursive structure of Baikov representations for Feynman integrals. We demonstrate that the various Baikov representations for all sectors of an integral family can be organized in a tree-like structure. Using this structure, we show that the symbol letters of one-loop Feynman integrals can be written in terms of minors of a matrix associated with the top sector. Non-trivial relations among these symbol letters can then be easily discovered using results from linear algebra.

==> code/Baikov/BaikovAll.wl <==
(* ::Package:: *)

(*
Package Name: BaikovAll
Version: 1.0.0
Description: Generate all Baikov representation in an integral family by analyzing the Gram matrix and integrate variables one-by-one. It also provides some tools to analyze the Baikov representation.
The output will be in the form:
{{{variables integrated out},{{Gram1,power1},{Gram2, power2},const}},...} The results will be graded by the number of variables which have been integrated out.
The corresponding Baikov representation will be like const*Power[Gram1,power1]*Power[Gram2,power2]*..., 
*)
(*
If you find any bug or suggest for this program, please contact: xhjiang@pku.edu.cn
*)


BeginPackage["Baikov`"];


x::usage="the variable for Baikov representation";
G::usage="The function for Feynman integrals";
j::usage="The function for Feynman integrals in LiteRed";
\[Epsilon]::usage="the parameter for dimentional regularization";
(*dimension calculation*)
GetDimension::uerr="u should in the form p1^a1...pn^an.";
GetDimension::oerr="Omega should be a matrix.";
GetDimension::time="Computation not completed within given time. You can adjust the Option of Time to a larger value. Default value is 300s.";
GetDimension::usage="GetDimension[u_or_Om,z] calculates the dimension of a system from the u function or Omega matrix with respect to z. There are two method. One is using Singular to calculate the proper critical points from u, in which case z is a list of variables. Another is using Omega from intersection calculation in which case z is the last variable when performing intersection number calculation in some order.";

SearchDimension::usage="SearchDimension[list,zl,replist,Eps,sw:0] searches the dimension for a given integral family u, list is dlog u for all variables zl, replist is the replacement rule for irrelevant kinematics variables. Eps is the precision constraint of the numerical value. sw controls whether solving the system by Solve or by NSolve. ";

MPermute::usage="MPermute[exp,sym] is basically the same with Permute[] except that it can permute list whose length is smaller than the length sym requires.";
(*polynomial operation*)
SymGroupStabilizer::usage=="SymGroupStabilizer[l] generates the permutation group which keeps the list l invariant.";

PolySym::usage="PolySym[p,v,s] searches for the permutation symmetries of v which keeps polynomial p invariant. The first s elements of v have different weight with the rest which means that we don't permute these two sets of elements with each other. 
PolySym[{p1,v1,s1},{p2,v2,s2}] finds the map of v1 to v2 that takes p1 to p2.";

PolySymF::usage="PolySymF[{p1,v1,s1},{p2,v2,s2}] finds the map of v1 to v2 that takes p1 to p2.";

PolySymCheck::usage="PolySymCheck[p,q,rule] checks whether two polynomials p and q are equivalent under map rule";

PolyOrder::usage="PolyOrder[mon1,mon2] gives the 'larger' polynomial according to the order we define. Here we use the convention that the term with larger corresponding binary number will be kept. For example, x1*x3 corresponds to 101, x2*x4 corresponds to 0101, so the latter is larger.";

PolyEqual::usage="PolyEqual[monomial,sym] gives the equivalent monomial according to the symmetry given. The convention about which term to keep is the same with PolyFold[]. sym is a list of replace rules.";

PolyFold::usage="PolyFold[poly,sym] folds a polynomial according to the symmetry given (sym should be a list of replacement). However, we should specify the way which term should keep. For example, if x1*x3 is symmetric to x2*x4 we should specify which term we will keep. Here we use the convention that the term with larger corresponding binary number will be kept. For example, x1*x3 corresponds to 101, x2*x4 corresponds to 0101, so the latter is larger.";
(*baikov representation *)
SProd::usage="SProd[p1,p2] defines a scalar product p1\[CenterDot]p2";

ExpandSP::usage="ExpandSP[exp] expand the arguments of SProd[] function.";

CayleyMengerForm::usage="CayleyMengerForm[list,rep] gives the Cayley-Menger form of a gram determinant of momenta list and rep is the variable replacement.";

GramDet::usage="GramDet[{p1,p2,p3}] calculate the determination of matrix {{p1.p1,p1.p2,p1.p3},{p2.p1,p2.p2,p2.p3},{p3.p1,p3.p2,p3.p3}}. And GramDet[{p1,p2},{q1,q2}] calculates {{p1.p1,p1.p2},{p2.p1,p2.p2}}.";

PD::usage="PD[loopm,extm,f] is used to represent a Feynman denominator. For example, PD[l1+l2,k1,-m2]=(l1+l2+k1)^2-m2";

BaikovTrans::usage="BaikovTrans[dlist] gives the transformation between scalar product SProd[] and Baikov variables xi.";
BaikovTrans::marg="The freedom of denominator list `1` doesn't equal to `2`: the freedom of the integral measure.";

BaikovRep::usage="BaikovRep[dlist,llist,elist] calculates the Standard Baikov representation of a given denominator list.";
(*integrand in Baikov*)
ToCanonicalForm::usage="ToCanonicalForm[u,FI] transforms the FI which takes the form G[1,{...}] or j[tag,1,0,...] to the canonical form under Baikov representation. This canonical form will only have xi in the denominator has at most power 1 at the price of introducing some polynomials in the denominator.";

Trans2FI::"usage"="Trans2FI[num,list,plist,f] transfers an expression which consists of xi and kinematic variables to the form of FI such as G[{1,1,1,1,0,0}] with kinematic coefficient. list is a list of xis. plist is the power of xis in denominator. num is the numerator of the expression. f is the head of a function.";
(*generate all Baikov recursively*)
LocatePos::usage="LocatePos[matlist,v] locates v in a list of matrix and give its position and coefficients in the upper triangle part of the matrix.";

ReArrangeGram::usage="ReArrangeGram[g,pos,ratio,flag] rearrange the Gram matrix g according to pos, ratio and flag so the variable only appears in one position. flag=-1 means the same row and 1 means the same column.";
ReArrangeGram::err="flag can only be -1 or 1. flag: `1`";

ReduceMat::usage="ReduceMat[{g,power},pos,coef] reduces the Gram Matrix g by using recursive formula. coef is the coefficient of the variable to be reduced in the matrix.";

SimplifyGram::usage="SimplifyGram[gl,rep] simplifies the Gram matrix list provided. rep is the kinematics replacement rule.";

ZeroSectorMatQ::usage="ZeroSectorMatQ[gl,rep] decides whether this sector is zero no matter whether it has those propagators or not by its u.";
ZeroSectorMatQ::warning="This sector doesn't contain any baikov variables!";

ReduceRep::usage="ReduceRep[pl,v,rep] finds whether v in pl is reducible. If it is true, then return the results after reduction. If not, return False.";
ReduceRep::devoid="There is no variable `1` in the expression. There must be something wrong.";

AllSectorBaikovMat::err="there must be something wrong with path `1` and the variable `2`.";
AllSectorBaikovMat::usage="AllSectorBaikovMat[list,rep] generate all Baikov representation from the list provided, list is in the form {{{Gram1,power1},{Gram2,power2},...},const}.";

GetBaikovMatRep::usage="GetBaikovMatRep[result,var,n] gets the Baikov representation for given variables var. n is the number of Baikov variables. For example, var={1,2,3}. Option \"ExcVar\" gives the variables that are not considered. It can be {9,10} for example.";
GetBaikovMatRep::zero="This is a zero sector.";
GetBaikovMatRep::err="All variables have been integrated out.";


AllSubSector::usage="AllZeroSector[zeroset] generates all sector from a set of sectors. Note that a subsector of a sector is again a sector. This is why we need to generate all.";
GetMatZeroSector::usage="GetMatZeroSector[allbaikovlist,n,isp] extracts the information about zero sectors from the output of AllSectorBaikov[]. n is the number of Baikov variables and isp is the list of isp's like {8,9}.";

GramMat::usage="GramMat[l1,l2,rep] gives the Gram matrix for G[l1,l2]. rep is kinematics replacement rule.";

Gram2Poly::usage="Gram2Poly[exp,krep] transforms all the G[l1,l2] expressions to polynomials. krep is the kinematics replacement rule.";


Begin["`Private`"]


Options[GetDimension] = {Method -> "Singular", deBug -> False, fileDir
     -> "/Users/windfolgen/GitRepos/Notes/Singular/dimension/", fileName 
    -> "gen_dimension.sing", SingCommand -> "/opt/homebrew/bin/Singular",
     Time -> 300}; 

GetDimension[uorom_, z_, OptionsPattern[]] :=
    Module[{file, stream, pl, var, rep, zl, den, flag},
        If[OptionValue[Method] === "Det",
            Goto[detofOm]
        ];
        If[OptionValue[deBug],
            Print["Using Singular to get the dimension"]
        ];
        If[Head[uorom] =!= Times && Head[uorom] =!= Power,
            Message[GetDimension::uerr];
            Return[$Failed]
        ];
        pl = (D[Log[uorom], #]& /@ z) // Together // Numerator;
        If[OptionValue[deBug],
            Echo[pl, "pl:"]
        ];
        var = Complement[Variables[{pl, uorom /. Power[y_, _] :> y}],
             z];
        If[OptionValue[deBug],
            Echo[var, "var:"]
        ];
        rep = Thread @ Rule[var, Table[Prime[3 i + 1], {i, 1, Length[
            var]}]];
        pl = (pl /. rep /. {Subscript[a_, b_] :> ToExpression[ToString[
            a] <> ToString[b]]}) // Simplify;
        If[Head[uorom] === Times,
            den = uorom // Cases[#, Power[y_, _] :> y, {1}]&
            ,
            den = uorom // Cases[#, Power[y_, _] :> y, {0}]&
        ];
        den = Times @@ ((den /. rep /. {Subscript[a_, b_] :> ToExpression[
            ToString[a] <> ToString[b]]}) // Simplify);
        zl = Prepend[z /. {Subscript[a_, b_] :> ToString[a] <> ToString[
            b]}, "x0"];
        file = OptionValue[fileDir] <> OptionValue[fileName];
        If[!FileExistsQ[file],
            CreateFile[file]
        ];
        stream = OpenWrite[file, CharacterEncoding -> "UTF-8"];
        Put[OutputForm["option(redSB);"], OutputForm["option(redTail);"
            ], stream];
        Put[OutputForm["ring r=0,(" <> StringJoin[Riffle[zl, ","]] <>
             "),dp;"], stream];
        Put[OutputForm["poly p=" <> ToString[den, InputForm] <> ";"],
             stream];
        Do[Put[OutputForm["poly g" <> ToString[i] <> "=" <> ToString[
            pl[[i]], InputForm] <> ";"], stream], {i, 1, Length[pl]}];
        Put[OutputForm["poly h=x0*p-1;"], stream];
        Put[OutputForm["ideal I=" <> StringJoin[Riffle[Table["g" <> ToString[
            i], {i, 1, Length[pl]}], ","]] <> ",h;"], stream];
        Put[OutputForm["int k=vdim(groebner(I));"], OutputForm["write(\":w "
             <> OptionValue[fileDir] <> "gen_result.txt\",k);"], OutputForm["exit;"
            ], stream];
        Close[stream];
        flag = TimeConstrained[RunProcess[{OptionValue[SingCommand], 
            file}], OptionValue[Time]];
        If[flag === $Aborted,
            Message[GetDimension::time];
            Return[$Failed]
        ];
        If[flag["StandardError"] =!= "",
            Return[flag["StandardError"]]
        ];
        Return[Get[OptionValue[fileDir] <> "gen_result.txt"]];
        Label[detofOm];
        If[OptionValue[deBug],
            Print["Using det of Omega to get the dimension"]
        ];
        If[!MatrixQ[uorom],
            Message[GetDimension::oerr];
            Return[$Failed]
        ];
        den = Det[uorom] // Together // Numerator;
        zl = {z} // Flatten;
        Return[Exponent[den, zl[[1]]]];
        
    ]; 

SearchDimension[list_, zl_, replist_, Eps_, sw_:0] :=
    Module[{nlist, dlist, v, rep, eqs, tem, s, ll = {}},
        nlist = Numerator[list // Together];
        dlist = Denominator[list // Together];
        v = Complement[Variables[nlist], zl];
        If[sw == 0 || sw == 1,
            rep = replist
            ,
            rep = Thread @ Rule[v, Table[Prime[i + 5], {i, 1, Length[
                v]}]]
        ];
        Print[rep];
        eqs = Thread @ Equal[nlist /. rep, Table[0, {i, 1, Length @ nlist
            }]];
        If[sw == 0,
            s = Solve[eqs, zl] // FullSimplify;
            tem = Length[s];
            dlist = Table[dlist /. rep /. s[[i]], {i, 1, tem}] // FullSimplify
                ;
            Print[dlist];
            Do[
                If[FreeQ[dlist[[i]], x_ /; (x == 0), 1],
                    AppendTo[ll, i]
                ]
                ,
                {i, tem}
            ]
            ,
            s = NSolve[eqs, zl];
            tem = Length[s];
            dlist = Table[dlist /. rep /. s[[i]], {i, 1, tem}];
            Do[
                If[FreeQ[dlist[[i]], x_ /; (Abs[x] < Eps)],
                    AppendTo[ll, i]
                ]
                ,
                {i, tem}
            ]
        ];
        (*Print[Compress[{dlist[[ll]],s[[ll]]}]];*)
        Print["length: ", Length[s], " ll: ", ll];
        Print[s[[ll]]];
        DeleteDuplicates[Floor[Values[s[[ll]]], 10^(-7)]] // N
    ]; 


Options[MPermute] = {ReVerse -> False}; 

MPermute[exp_, sym_, OptionsPattern[]] :=
    Module[{n, l, rep},
        n = Max[Cases[sym, _Integer, Infinity], {1}];
        l = Table[i, {i, 1, n}];
        rep =
            If[OptionValue[ReVerse],
                Thread @ Rule[Permute[l, sym], l]
                ,
                Thread @ Rule[l, Permute[l, sym]]
            ];
        exp /. rep
    ]; 


SymGroupStabilizer[l_] :=
    Module[{pi, permute},
        pi = Values[PositionIndex[l]] // DeleteCases[#, {_}]&;(*find 
            elements repeating in a list*)
        If[pi == {},
            Return[PermutationGroup[{}]]
        ];(*if not found, then this list cannot be permuted*)
        pi = Flatten[Partition[#, 2, 1]& /@ pi, 1];
        permute = Table[Cycles[{pi[[i]]}], {i, 1, Length[pi]}];
        PermutationGroup[permute]
    ]; 

Options[PolySym] = {deBug -> False}; 

PolySym[p_, v_, s_,OptionsPattern[]] :=
    Module[{pp, l, c, ml, tab, cha, stab, random, benchmark},
        pp = p // ExpandAll;
        l =
            If[Head[pp] =!= Plus,
                {pp}
                ,
                List @@ pp
            ];
        c = l /. (Thread @ Rule[v, 1]);
        (*Print["c: ",Short[c]];(*DeBug*)*)
        If[!NumberQ[c[[1]]],
            Print[pp];
            Abort[]
        ];
        ml = l / c;
        tab = Table[Exponent[ml[[i]], #]& /@ v, {i, 1, Length[ml]}];
        (*using a characteristic matrix 'tab' to describe the polynomial
            *)
        cha =
            Table[
                Abs[c] . tab[[All, i]] *
                    Power[
                        10
                        ,
                        If[i <= s,
                            0
                            ,
                            3
                        ]
                    ]
                ,
                {i, 1, Length[v]}
            ];(*get the characteristic value for each variable, using
                 'c' as the weight. first s elements in v have different weight with 
                the rest elements*)
        (*Return[{Length[ml],c,tab,cha}];*)
        (*stab=Monitor[SymGroupStabilizer[cha],"Finding the stabilizer..."
            ];*)
        stab = SymGroupStabilizer[cha];(*calculate the group elements
             which don't change the characteristic value of each variables in v*)
            
        If[OptionValue[deBug],
            Print[cha]
        ];
        If[stab == PermutationGroup[{}],
            Return[{}]
        ];
        random = Table[Prime[i], {i, 100, 100 + Length[v] - 1}];(*generate
             different prime value for each variable*)
        benchmark = p /. (Thread @ Rule[v, random]);(*calculate the benchmark
             value of the polynomial*)
        l = GroupOrbits[stab, {random}, Permute][[1]];
        If[l == {},
            Return[{}]
        ];
        c =
            Monitor[
                Table[
                    If[(p /. (Thread @ Rule[v, l[[i]]])) == benchmark,
                        
                        i
                        ,
                        0
                    ]
                    ,
                    {i, 1, Length[l]}
                ]
                ,
                "Total length: " <> ToString[Length[l]](*<>" layer: "
                    <>ToString[i]*) ] // DeleteCases[#, 0]&;(*search the permutations which
                     don't change the polynomial*)
        stab = GroupElements[stab][[c]] // DeleteCases[#, Cycles[{}]]&;
        {stab, DeleteCases[Thread @ Rule[v, #]& /@ (Permute[v, #]& /@
             stab), a_ -> a_, {2}]}
    ]; 

Options[PolySymF]={deBug->False};

PolySymF[{p1_, v1_, s1_}, {p2_, v2_, s2_}, OptionsPattern[]] :=
    Catch@Module[{pp, l1, l2, c, ml, tab, cha1, cha2, tran, stab, tranl, random, benchmark, result={}
        },
        If[Length[v1] != Length[v2] || s1 != s2,
            Throw[{}]
        ];
        pp = p1 // ExpandAll;
        l1 =
            If[Head[pp] =!= Plus,
                {pp}
                ,
                List @@ pp
            ];
        pp = p2 // ExpandAll;
        l2 =
            If[Head[pp] =!= Plus,
                {pp}
                ,
                List @@ pp
            ];
        If[Length[l1] != Length[l2],
            Throw[{}]
        ];
        c = l1 /. (Thread @ Rule[v1, 1]);
        ml = l1 / c;
        tab = Table[Exponent[ml[[i]], #]& /@ v1, {i, 1, Length[ml]}];
            
        (*using a characteristic matrix 'tab' to describe the polynomial
             p1*)
        cha1 =
            Table[
                c . tab[[All, i]] *
                    Power[
                        10
                        ,
                        If[i <= s1,
                            0
                            ,
                            3
                        ]
                    ]
                ,
                {i, 1, Length[v1]}
            ];(*get the characteristic value for each variable, using
                 'c' as the weight. first s elements in v have different weight with 
                the rest elements*)
        c = l2 /. (Thread @ Rule[v2, 1]);
        ml = l2 / c;
        tab = Table[Exponent[ml[[i]], #]& /@ v2, {i, 1, Length[ml]}];
            
        cha2 =
            Table[
                c . tab[[All, i]] *
                    Power[
                        10
                        ,
                        If[i <= s2,
                            0
                            ,
                            3
                        ]
                    ]
                ,
                {i, 1, Length[v2]}
            ];
        If[OptionValue[deBug],Print["cha1: ",cha1];Print["cha2: ",cha2]];
        If[Sort[cha1] != Sort[cha2],
            Throw[{}]
            ,
            tran = FindPermutation[cha1, cha2]
        ];
        stab = GroupElements@SymGroupStabilizer[cha2];
        If[OptionValue[deBug],Print["tran: ",tran];Print["stablizer: ",stab]];
        tranl = PermutationProduct[tran,#]&/@ stab;(*generate all possible permutation*)
        random = Table[Prime[i], {i, 100, 100 + Length[v1] - 1}];(*generate
             different prime value for each variable*)
        benchmark = p1 /. (Thread @ Rule[v1, random]); (*calculate the
             benchmark value of the polynomial*)
        If[OptionValue[deBug],Print["benchmark: ", benchmark]];
        Do[
           tran = tranl[[i]];
           l2 = Permute[random, tran];
           If[OptionValue[deBug],Print["num: ", (p2 /. (Thread @ Rule[v2, l2]))]];
           If[(p2 /. (Thread @ Rule[v2, l2])) == benchmark,
            AppendTo[result,{{tran}, {DeleteCases[Thread @ Rule[Permute[v1, tran
                ], v2], a_ -> a_, {2}]}}]
            ,
            Continue[]
            ];(*find all permutaion list until one satisfy the symmetry condition*)
        ,{i, 1, Length[tranl]}];
        Throw[result];
    ]; 

PolySymCheck[p_, q_, rule_] :=
    ParallelTable[
        If[(((p /. rule[[i]]) - q) // Factor) === 0,
            0
            ,
            1
        ]
        ,
        {i, 1, Length[rule]}
    ]; 

PolySymCheck[p_, rule_] :=
    ParallelTable[
        If[(((p /. rule[[i]]) - p) // Factor) === 0,
            0
            ,
            1
        ]
        ,
        {i, 1, Length[rule]}
    ]; 


PolyOrder[mon1_, mon2_] :=
    Module[{term, xl, m, n},
        term = mon1 / mon2 // Factor;
        If[term === 1,
            Return[mon1]
        ]; (*the case two are equal*)
        xl = Cases[{Denominator[term]}, Subscript[x, i_] :> i, Infinity
            ] // DeleteDuplicates // Sort;
        m = Sum[Power[2, xl[[i]] - 1], {i, 1, Length[xl]}];
        xl = Cases[{Numerator[term]}, Subscript[x, i_] :> i, Infinity
            ] // DeleteDuplicates // Sort;
        n = Sum[Power[2, xl[[i]] - 1], {i, 1, Length[xl]}];
        If[m > n,
            Return[mon2]
            ,
            Return[mon1]
        ];
        
    ]; 

PolyEqual[mono_, sym_] :=
    Module[{term = {}, max, tem},
        If[Head[mono] === Plus,
            If[FreeQ[mono, x],
                Return[mono]
                ,
                Message[PolyEqual::err];
                Return[$Failed]
            ]
        ];
        term = Prepend[Table[mono /. sym[[i]], {i, 1, Length[sym]}], 
            mono];
        max = term[[1]];
        Do[max = PolyOrder[max, term[[i]]], {i, 2, Length[term]}];
        Return[max];
        
    ]; 

Options[PolyFold] = {deBug -> False}; 

PolyFold[poly_, sym_, OptionsPattern[]] :=
    Module[{var, pl},
        var = Variables[poly] // DeleteCases[#, _?(FreeQ[#, x]&)]&;
        pl = MonomialList[poly, var];
        pl = PolyEqual[#, sym]& /@ pl;
        If[OptionValue[deBug],
            Echo[pl, "poly list:"]
        ];
        Return[Total[MonomialList[Total[pl], var]]];
        
    ]; 


Unprotect[SProd]; 

Options[SProd] = {ExpandQ -> True}; 

CenterDot[p_, 0, OptionsPattern[]] :=
    0; 

CenterDot[0, q_, OptionsPattern[]] :=
    0; 

SProd[p_, q_, OptionsPattern[]] :=
    If[OptionValue[ExpandQ],
        (CenterDot[p, q] //. {CenterDot[Plus[x_, y__], z_] :> SProd[x,
             z] + SProd[Plus[y], z], CenterDot[z_, Plus[x_, y__]] :> SProd[x, z] 
            + SProd[Plus[y], z], CenterDot[Times[a_Integer, b_], c_] :> a * SProd[
            b, c], CenterDot[c_, Times[a_Integer, b_]] :> a * SProd[b, c], CenterDot[Times[a_/;(NumericQ[a]), b_], c_] :> a * SProd[
            b, c], CenterDot[c_, Times[a_/;(NumericQ[a]), b_]] :> a * SProd[b, c]}) // Factor
            
        ,
        CenterDot[p, q]
    ]; 

SetAttributes[SProd, {Orderless, Listable, Protected}]; 

ExpandSP[exp_]:=Module[{rep},
rep={CenterDot[Plus[x_,y__],z_]:>SProd[x,z]+SProd[Plus[y],z],CenterDot[z_,Plus[x_,y__]]:>SProd[x,z]+SProd[Plus[y],z],CenterDot[Times[a_Integer,b_],c_]:>a*SProd[b,c],CenterDot[c_,Times[a_Integer,b_]]:>a*SProd[b,c]};
(exp//.rep)//Simplify
];

CayleyMengerForm[list_,rep_]:=Table[If[i==j,0,If[i==1||j==1,1,SProd[list[[i-1]]-list[[j-1]],list[[i-1]]-list[[j-1]],ExpandQ->True]]],{i,1,Length[list]+1},{j,1,Length[list]+1}]/.rep;


GramDet[list_] :=
    Module[{m, l},
        l = Length @ list;
        If[l == 0,
            Return[1]
        ];
        m = Table[SProd[list[[i]], list[[j]], ExpandQ -> False], {i, 
            1, l}, {j, 1, l}];
        (Det[m] /. {CenterDot[a_, b_] :> SProd[a, b, ExpandQ -> True]
            }) // Factor
    ]; 

GramDet[list1_, list2_] :=
    Module[{l, m},
        l = Length[list1];
        If[l == 0,
            Return[1]
        ];
        If[l != Length[list2],
            Message[GramDet::err];
            Return[$Failed]
        ];
        m = Table[SProd[list1[[i]], list2[[j]], ExpandQ -> False], {i,
             1, l}, {j, 1, l}];
        (Det[m] /. {CenterDot[a_, b_] :> SProd[a, b, ExpandQ -> True]
            }) // Factor
    ]; 

SyntaxInformation[PD] = {"ArgumentsPattern" -> {_, _, _}}; 

Options[PD] = {RepList -> {}}; 

PD[loopm_, extm_, f_, OptionsPattern[]] :=
    Module[{s, l},
        s = SProd[loopm, loopm] + 2 SProd[loopm, extm];
        l = SProd[extm, extm] /. OptionValue[RepList];
        {s, l + f}
    ]; 

BaikovTrans[list_] :=
    Module[{l, v, m, xl, rep},
        l = Length @ list;
        xl = Table[Subscript[x, i], {i, 1, l}];
        v = Flatten[Variables /@ list[[All, 1]]] // DeleteDuplicates;
            
        m = Table[Coefficient[list[[i, 1]], #]& /@ v, {i, 1, l}];
        If[!SquareMatrixQ[m],
            Message[BaikovTrans::marg, Dimensions[m][[1]], Dimensions[
                m][[2]]];
            Return[0]
        ];
        rep = Thread @ Rule[v, LinearSolve[m, xl - list[[All, 2]]] //
             Factor];
        Return[{m, rep}];
        
    ]; 

Options[BaikovRep] = {Method -> "Standard", RepList -> {}, Abst -> False,
     D0 -> 4}; 

BaikovRep[dlist_, llist_, elist_, OptionsPattern[]] :=
    Module[{L, E, N, r, a, rep, K, Gt, c, l, P, int},
        L = Length @ llist;
        E = Length @ elist;
        N = L (L + 1) / 2 + L * E;
        r = BaikovTrans[dlist /. OptionValue[RepList]];
        If[r == 0,
            Return[0]
        ];
        a = Det[r[[1]]];
        rep = r[[2]];
        If[OptionValue[Method] === "Standard",
            K = L + E;
            Gt =
                If[OptionValue[Abst],
                    G[elist, elist]
                    ,
                    GramDet[elist]
                ];
            c =
                If[OptionValue[Abst],
                    Pi^((L - N) / 2) / (a * Product[Gamma[(D - K + i)
                         / 2], {i, 1, L}])
                    ,
                    Pi^((L - N) / 2) / (a * Product[Gamma[(D - K + i)
                         / 2], {i, 1, L}] * (Gt)^((D - E - 1) / 2))
                ];
            l = Join[llist, elist];
            P =
                If[OptionValue[Abst],
                    G[l, l]
                    ,
                    ((GramDet[l]) /. rep) // Factor
                ];
            
        ];
        int = P /. OptionValue[RepList] // Together;
        If[OptionValue[Abst],
            Return[{{{Gt, -(D - E - 1) / 2}, {P, (D - K - 1) / 2}}, c
                } /. {D -> OptionValue[D0] - 2 \[Epsilon]}]
        ];
        c = c * Power[Denominator[int], -(D - K - 1) / 2] /. OptionValue[
            RepList] /. {D -> OptionValue[D0] - 2 \[Epsilon]} // Simplify;
        int = Power[Numerator[int], (D - K - 1) / 2] /. {D -> OptionValue[
            D0] - 2 \[Epsilon]} // Factor;
        Return[{c, int}]
    ]; 


GramMat[l1_,l2_,rep_]:=Table[SProd[l1[[i]],l2[[j]]],{i,1,Length[l1]},{j,1,Length[l2]}]//.rep//Factor;
Gram2Poly[exp_,krep_]:=exp/.{G[x_,y_]:>(GramMat[x,y,krep]//Det//Factor)};


Options[ToCanonicalForm] = {Form -> 0, Cut -> False, deBug -> False};

ToCanonicalForm[u_, FI_, OptionsPattern[]] :=
    Module[{list, l, r},
        Switch[OptionValue[Form],
            0,(*the form j[family,1,0,1,...]*)list = Drop[FI, 1]
            ,
            1,(*the form G[1,{1,0,1,...}]*)list = FI[[2]]
            ,
            2, (*the form G[1,0,1,...]*)list = FI
        ];
        l = Length[list];
        r = u;
        Do[
            If[list[[i]] > 0,
                r = D[r, {Subscript[x, i], list[[i]] - 1}] / Factorial[
                    list[[i]] - 1]
            ]
            ,
            {i, l}
        ];
        r = r / u // Factor;
        Do[
            If[list[[i]] > 0,
                If[OptionValue[Cut],
                    r = r /. {Subscript[x, i] -> 0}
                    ,
                    r = r / Subscript[x, i]
                ]
            ]
            ,
            {i, l}
        ];
        Do[
            If[list[[i]] < 0,
                r = r * Power[Subscript[x, i], list[[i]]]
            ]
            ,
            {i, l}
        ];
        Return[r];
    ];


Options[Trans2FI] = {ReVerse -> Off};

Trans2FI[num_, list_, plist_, f_, OptionsPattern[]] :=
    Module[{l, cc, p, g, s, tt},
        If[OptionValue[ReVerse] === On,
            Goto[rev]
        ];
        l = List @@ (Expand[num]);
        cc = l /. Thread @ Rule[list, 1];
        p = plist - (Exponent[l, #]& /@ list) // Transpose;
        g = (Map[f[#]&, p, {1}]) /. {f[x_] :> f[family, Sequence @@ x
            ]};
        s = tt * (cc . g) // Collect[#, _f, Together]&;
        g =
            s //
            Cases[#, _f, Infinity]& //
            DeleteDuplicates;
        cc = Coefficient[s, #]& /@ g;
        Return[{cc /. {tt -> 1}, g}];
        Label[rev];
        l = Cases[num, _f, {0, Infinity}] // DeleteDuplicates;
        Print[l];
        cc =
            Table[
                p = l[[i]] /. {f[family, z__] :> {z}};
                Times @@ Table[Power[list[[j]], -p[[j]]], {j, 1, Length[
                    p]}]
                ,
                {i, 1, Length[l]}
            ];
        tt = Thread @ Rule[l, cc];
        Return[num /. tt];
    ];


LocatePos[matlist_, v_] :=
    Module[{pos},
        Return[
            Table[
                pos = Take[#, 2]& /@ Position[UpperTriangularize[matlist[[
                    i]]], v];
                If[pos === {},
                    Null
                    ,
                    Prepend[pos, i]
                ]
                ,
                {i, 1, Length[matlist]}
            ] // DeleteCases[#, Null]&
        ];
        
    ]; 

ReArrangeGram[g_, pos_, ratio_, flag_] :=
    Module[{row, col, pl},
        If[Length[ratio] == 1,
            Return[g]
        ];
        row = g[[1]];
        col = g[[2]];
        If[flag == -1,
            pl = pos[[All, 2]]
            ,
            If[flag == 1,
                pl = pos[[All, 1]]
            ]
            ,
            Message[ReArrangeGram::err, flag];
            Return[$Failed]
        ];
        If[flag == -1,
            Table[row[[pl[[i]]]] = row[[pl[[i]]]] - ratio[[i]] * row[[
                pl[[-1]]]], {i, 1, Length[pl] - 1}];
            Table[col[[pl[[i]]]] = col[[pl[[i]]]] - ratio[[i]] * col[[
                pl[[-1]]]], {i, 1, Length[pl] - 1}]
            ,
            Table[row[[pl[[i]]]] = row[[pl[[i]]]] - ratio[[i]] * row[[
                pl[[1]]]], {i, 2, Length[pl]}];
            Table[col[[pl[[i]]]] = col[[pl[[i]]]] - ratio[[i]] * col[[
                pl[[1]]]], {i, 2, Length[pl]}]
        ];
        (*Table[row[[pl[[i]]]]=row[[pl[[i]]]]-ratio[[i]]*row[[pl[[-1]
            ]]],{i,1,Length[pl]-1}];Table[col[[pl[[i]]]]=col[[pl[[i]]]]-ratio[[i]
            ]*col[[pl[[-1]]]],{i,1,Length[pl]-1}];*)
        Return[Head[g][row, col]];
        
    ]; 

ReduceMat[{g_, power_}, pos_, coef_] :=
    Module[{row, col, c, r1, c1, result = {}},
        row = g[[1]];
        col = g[[2]];
        c = Power[Abs[coef], -1] * Power[4, power + 1 / 2];(*last term
             comes from b^2-4a*c,first term is a rescale of integration variable*)
            
        c = c * (-((Gamma[power] Gamma[power + 1]) / (2 (2 power + 1)
             Gamma[2 power]))) // Simplify;
        r1 = Delete[row, {{pos[[1]]}, {pos[[2]]}}];
        c1 = Delete[col, {{pos[[1]]}, {pos[[2]]}}];
        If[r1 =!= {} && c1 =!= {},
            AppendTo[result, {-Head[g][r1, c1], -power - 1}]
            ,
            c = c * Power[-1, -power - 1]
        ];
        r1 = Delete[row, pos[[1]]];
        c1 = Delete[col, pos[[1]]];
        AppendTo[result, {Head[g][r1, c1], power + 1 / 2}];
        r1 = Delete[row, pos[[2]]];
        c1 = Delete[col, pos[[2]]];
        AppendTo[result, {Head[g][r1, c1], power + 1 / 2}];
        Return[AppendTo[result, c]];
        
    ]; 

Options[SimplifyGram] = {deBug -> False}; 

SimplifyGram[gl_, rep_, OptionsPattern[]] :=
    Module[{g, p, vl, nrep, ng, tl, temo = {}, tem = {}, temp = {}, temng
         = {}, result = {}, k = 1, flag = 1, sg = 1, t1, t2, c = 1},
        g = gl[[All, 1]] /. {G[pl1_, pl2_] :> GramMat[pl1, pl2, rep]}
            ;(*all gram determinant*)
        p = gl[[All, 2]];(*the power of them*)
        vl = Variables[g];
        nrep = Table[Thread @ Rule[vl, Table[RandomPrime[{10^3, 10^4}
            ], {i, 1, Length[vl]}]], {i, 1, 3}];(*generate three sets of random primes
            *)
        ng = Det /@ (g /. nrep[[1]]);
        temo = gl[[All, 1]];
        tem = g;
        temp = p;
        temng = ng;
        While[
            tem =!= {}
            ,
            flag = 0;
            Do[
                If[temng[[i]] == temng[[1]],
                    flag = i;
                    sg = 1;
                    Break[]
                ];
                If[temng[[i]] + temng[[1]] == 0,
                    flag = i;
                    sg = -1;
                    Break[]
                ]
                ,
                {i, 2, Length[temng]}
            ];
            If[OptionValue[deBug],
                Print["flag: ", flag]
            ];
            If[flag != 0,
                t1 = (Det[tem[[1]] /. nrep[[2]]] - sg * Det[tem[[flag
                    ]] /. nrep[[2]]]);
                t2 = (Det[tem[[1]] /. nrep[[3]]] - sg * Det[tem[[flag
                    ]] /. nrep[[3]]]);
                If[t1 != 0 || t2 != 0,
                    flag = 0
                ]
            ];(*if it doesn't pass another two numerical check, then 
                reset flag to 0*)
            If[OptionValue[deBug],
                Print["flag: ", flag]
            ];
            If[flag == 0,
                AppendTo[result, {temo[[1]], temp[[1]]}];
                temo = Drop[temo, 1];
                tem = Drop[tem, 1];
                temp = Drop[temp, 1];
                temng = Drop[temng, 1]
                ,
                If[(temp[[1]] + temp[[flag]] // Factor) =!= 0,
                    AppendTo[result, {temo[[1]], temp[[1]] + temp[[flag
                        ]] // Factor}]
                    ,
                    If[OptionValue[deBug],
                        Print["temo:", temo[[1]]];
                        Print["temp: ", temp[[1]]];
                        Print["temp[[flag]]", temp[[flag]]]
                    ]
                ];
                c = c * Power[sg, temp[[flag]]];
                temo = Delete[temo, {{1}, {flag}}];
                tem = Delete[tem, {{1}, {flag}}];
                temp = Delete[temp, {{1}, {flag}}];
                temng = Delete[temng, {{1}, {flag}}]
            ];
            
        ];
        Return[AppendTo[result, c]];
        
    ]; 

Options[ZeroSectorMatQ] = {deBug -> False}; 

ZeroSectorMatQ[gl_, rep_, OptionsPattern[]] :=
    Catch @
        Module[{ul, vl, numrep,(*pow,*)xl, set, pos, nrep, gr = {}, xg,
             r},
            ul = gl[[All, 1]] /. {G[pl1_, pl2_] :> GramMat[pl1, pl2, 
                rep]};(*all Baikov polynomial*)
            vl = Variables[ul] // DeleteCases[#, _?(!FreeQ[#, x]&)]&;
                
            numrep = Thread @ Rule[vl, Table[RandomPrime[{10^3, 10^4}
                ], {i, 1, Length[vl]}]];
            ul = Det /@ (ul /. numrep) // Factor;
            If[OptionValue[deBug],
                Print["ul: ", ul]
            ];
            ul = DeleteCases[ul, _?(FreeQ[#, x]&)];
            If[ul === {},
                Message[ZeroSectorMatQ::warning];
                Throw[True]
            ];
            xl = Table[Cases[ul[[i]], Subscript[x, _], {0, Infinity}]
                 // DeleteDuplicates, {i, 1, Length[ul]}];
            If[Length[xl] > 1,
                set = Subsets[Table[i, {i, 1, Length[xl]}], {2}];
                gr =
                    Table[
                        If[IntersectingQ[xl[[set[[i, 1]]]], xl[[set[[
                            i, 2]]]]],
                            UndirectedEdge[set[[i, 1]], set[[i, 2]]]
                            ,
                            Null
                        ]
                        ,
                        {i, 1, Length[set]}
                    ] // DeleteCases[#, Null]&;
                gr = ConnectedComponents[Graph[Table[i, {i, 1, Length[
                    xl]}], gr]]
                ,
                gr = {{1}}
            ];(*we get the connected component to find whether this group
                 of variables is homogeneous under rescaling*)
            If[OptionValue[deBug],
                Print["gr: ", gr]
            ];
            Do[
                xg = Union[Table[xl[[gr[[i, j]]]], {j, 1, Length[gr[[
                    i]]]}] // Flatten];
                If[xg === {},
                    Continue[]
                ];(*this part doesn't contain x variables, this probably
                     impossible if we have removed these polynomials*)
                nrep = Thread @ Rule[xg, R * xg];(*rescale this set of
                     variables*)
                r = (ul /. nrep) / ul // Factor;
                (*If[FreeQ[r,x],If[!FreeQ[Product[Power[r[[i]],pow[[i
                    ]]],{i,1,Length[ul]}]//Simplify,R],Throw[True]]];*)
                If[OptionValue[deBug],
                    Print["r: ", r]
                ];
                If[FreeQ[r, x],
                    Throw[True]
                ];
                (*If it is a homogeneous polynomial then we know it is
                     a zero sector*)
                ,
                {i, 1, Length[gr]}
            ];
            Throw[False];
            
        ]; 

Options[ReduceRep] = {deBug -> False}; 

ReduceRep[pl_, v_, rep_, OptionsPattern[]] :=
    Catch @
        Module[{gl, pos, i, int, int1, mat, elm, coef, ratio, flag = 
            0, tem, con, result},
            gl = pl[[All, 1]];
            pos = LocatePos[gl /. {G[pl1_, pl2_] :> GramMat[pl1, pl2,
                 rep]}, v];(*find position of v in the Gram det list*)
            If[OptionValue[deBug],
                Print["pos: ", pos]
            ];
            If[pos === {},
                Message[ReduceRep::devoid, v];
                Export["./debug.m",
                     {pl, v, rep}];
                Throw[$Failed]
            ];(*if v has not been found, then there must be something
                 wrong*)
            If[Length[pos] > 1,
                Throw[False]
            ];(*the reducible variable cannot appear in multiple Gram
                 determinants*)
            i = pos[[1, 1]];(*pick up the number of matrix which v is
                 in*)
            mat = gl[[i]] /. {G[pl1_, pl2_] :> GramMat[pl1, pl2, rep]
                };(*Extract the matrix*)
            pos = Drop[pos[[1]], 1] // Sort;
            If[OptionValue[deBug],
                Print["pos: ", pos]
            ];
            If[Length[pos] == 1 && pos[[1, 1]] == pos[[1, 2]],
                Throw[False]
            ];(*if v appears only in the diagonal position, it is linear
                 in polynomial*)
            int = Intersection[Sequence @@ Partition[pos[[All, 1]], 1
                ]];
            int1 = Intersection[Sequence @@ pos];(*in case v in the i
                -th column and i-th row*)
            If[int === {},
                If[Intersection[Sequence @@ Partition[pos[[All, 2]], 
                    1]] === {},
                    If[int1 === {},
                        Throw[False]
                        ,
                        flag = 0;
                        (*Print[v," dist fractured"]*)]
                    ,(*v is in one column and row but is fractured*)
                    flag = 1;
                    (*Print[v," dist in one column"]*)]
                ,(*v in one column*)
                flag = -1;
                (*Print[v," dist in one row"]*) ];(*v in one row*)
            (*if v appears in multiple rows and columns, it is not reducible
                . flag=-1 means in the same row and 1 means the same column*)
            elm = ((Extract[mat, pos] * R) /. {v -> v / R} // Factor)
                 /. {R -> 0};
            If[OptionValue[deBug],
                Print["elm: ", elm]
            ];
            If[flag != 0,(*two simpler case*)
                coef = elm[[flag]] / v;
                ratio = elm / elm[[flag]] // Factor
                ,
                (*the more complicated case*)
                coef = elm[[-1]] / v;
                ratio =
                    Table[
                        If[pos[[i, 1]] == pos[[i, 2]],
                            1 / 2 elm[[i]] / elm[[-1]]
                            ,
                            elm[[i]] / elm[[-1]]
                        ]
                        ,
                        {i, 1, Length[elm]}
                    ]
            ];
            (*if v in the same row, we eliminate others with the last
                 item. if in the same column, we eliminate with the first item*)
            If[flag == -1,
                If[pos[[1, 1]] == pos[[1, 2]],
                    ratio[[1]] = 1 / 2 ratio[[1]]
                ]
            ];
            If[flag == 1,
                If[pos[[-1, 1]] == pos[[-1, 2]],
                    ratio[[-1]] = 1 / 2 ratio[[-1]]
                ]
            ];
            If[flag == 0,
                pos = pos /. {{a_, int1[[1]]} :> {int1[[1]], a}};
                flag = -1
            ];
            (*if there is diag term, it should be treated separately,
                 note that we have folded the matrix into its uppertriangle form*)
            tem = ReArrangeGram[gl[[i]], pos, ratio, flag];(*rearrange
                 the matrix so that v only appear in one place*)
            If[OptionValue[deBug],
                Print["tem (matrix rearranged): ", tem]
            ];
            tem = ReduceMat[{tem, pl[[i, 2]]}, pos[[flag]], coef];
            con = tem[[-1]];(*extract the constant term after the recursion
                *)
            tem = Drop[tem, -1];
            tem = Join[Delete[pl, i], tem];(*Delete the origin matrix
                *)
            If[OptionValue[deBug],
                Print["tem: ", tem]
            ];
            result = SimplifyGram[tem, rep(*,deBug->True*)];
            con = con * result[[-1]];
            result = Drop[result, -1];
            If[ZeroSectorMatQ[result, rep],
                con = 0
            ];(*if this is a zero sector we drop its constant term since
                 the result will be 0*)
            Throw[{result, con}];
            
        ]; 

Options[AllSectorBaikovMat] = {Exc -> {}, deBug -> False}; 

AllSectorBaikovMat[list_, rep_, OptionsPattern[]] :=
    Catch @
        Module[{pl, glist, c, var, path = {}, flag = 1, k = 1, result
             = {}, pv, tem, intv, temr, tag = 0},
            pl = list[[1]];(*the Gram determinant and their power*)
            c = list[[2]];(*the constant*)
            glist = pl[[All, 1]];
            var = Complement[Variables[glist /. {G[l1_, l2_] :> GramMat[
                l1, l2, rep]}] // DeleteCases[#, _?(FreeQ[#, x]&)]&, OptionValue[Exc]
                ];(*variables that will be integrated out*)
            If[OptionValue[deBug],
                Print["var: ", var];
                (*Print["x: ", Context[x]];*)
                (*Print["var: ", Variables[glist /. {G[l1_, l2_] :> GramMat[
                l1, l2, rep]}]];
                Print["var: ", Variables[glist /. {G[l1_, l2_] :> GramMat[
                l1, l2, rep]}] // DeleteCases[#, _?(FreeQ[#, x]&)]&];*)
            ];
            result = {{{{}, list}}};(*store according to the layer involved
                *)
            While[
                flag == 1 && k < 100
                ,
                path = (ReverseSort /@ Subsets[var, {k}]) // ReverseSort
                    ;
                temr = {};
                Do[
                    pv = path[[i]];(*pick up a path*)
                    tag = 0;
                    Do[
                        intv = Complement[pv, result[[k]][[j, 1]]];
                        If[Length[intv] != 1,
                            Continue[]
                            ,
                            intv = intv[[1]]
                        ];(*find which variable to be integrated out 
                            based on the last layer result*)
                        (*If[OptionValue[deBug],Print["intv: ",intv]]
                            ;*)
                        If[result[[k]][[j, 2, 2]] === 0,
                            Break[]
                        ]; (*if it is a zero sector we won't reduce it
                             further*)
                        tem = ReduceRep[result[[k]][[j, 2, 1]], intv,
                             rep];
                                 (*If[tem===$Failed,Message[AllSectorBaikov
                            ::err,n,pv];Throw[$Failed]];
                        If[tem===Null,Break[]];(*If this is a zero sector
    , we break this loop*)*)
                        If[tem === $Failed,
                            Message[AllSectorBaikovMat::err, pv, intv
                                ];
                            Export["./debug_int.m",
                                 result];
                            Throw[{result[[k]][[j, 2, 1]], intv}]
                        ];
                        If[tem === False,
                            Continue[]
                        ];
                        tag = 1;
                        c = result[[k]][[j, 2, 2]] * tem[[-1]] // FullSimplify
                            ;
                        AppendTo[temr, {pv, {tem[[1]], c}}];
                        Break[]
                        ,
                        {j, 1, Length[result[[k]]]}
                    ];
                    If[tag != 0 && OptionValue[deBug],
                        Print["pv (effective path): ", pv]
                    ];
                    
                    ,
                    {i, 1, Length[path]}
                ];
                AppendTo[result, temr];
                k = k + 1;
                If[k >= Length[var],
                    flag = 0
                ]
            ];
            Throw[result];
            
        ]; 

Options[GetBaikovMatRep] = {"ExcVar" -> {}, "ForceAdd" -> 0}; 

GetBaikovMatRep[result_, var_, n_, OptionsPattern[]] :=
    Module[{intv, l, k = 1, tem, pos, temp, res = {},flag},
        intv = Complement[Table[i, {i, 1, n}], Join[var, OptionValue[
            "ExcVar"]]] // ReverseSort;
        intv = Subscript[x, #]& /@ intv;
        l = Length[intv];
        If[l >= Length[result],
            Message[GetBaikovMatRep::err]
        ];
        k = 1;
        flag = OptionValue["ForceAdd"];
        (*if the representation is not suitable, we need to force the representation to add one more isp*)
        While[
            k <= l
            ,
            tem = result[[l + 2 - k]];
            If[tem === {},
                Print["additional isp needed! ", k];
                k = k + 1;
                Continue[]
            ];
            temp = tem[[All, 1]];
            Do[
                If[Length[Intersection[temp[[j]], intv]] > l - k,
                    AppendTo[res, tem[[j]]];
                    If[tem[[j, 2, 2]] === 0,
                        Message[GetBaikovMatRep::zero];
                        Break[]
                    ]
                ]
                ,
                {j, 1, Length[temp]}
            ];
            If[res =!= {},
                If[flag > 0, flag = flag - 1, Break[]]
            ];
            Print["additional isp needed! ", k];
            k = k + 1;
            
        ];
        If[res == {},
            Print["Only the original representation may be its representation!"
                ];
            Return[result[[1]]]
        ];
        Return[res];
        
    ]; 


AllSubSector[zeroset_]:=Module[{l,nl,p,tp,result={}},
l=Length[zeroset];
Do[
nl=IntegerDigits[zeroset[[i]],2];
p=Position[nl,1]//Flatten;
tp=Tuples[{1,0},Length[p]];
result=Join[result,Table[ReplacePart[nl,Thread@Rule[p,tp[[i]]]],{i,1,Length[tp]}]];
,{i,1,l}];
result=result//DeleteDuplicates;
result=FromDigits[#,2]&/@result;
Return[result//DeleteDuplicates//Sort];
];

Options[GetMatZeroSector]={deBug->False};
GetMatZeroSector[list_,n_,isp_,OptionsPattern[]]:=Module[{pos,pl,nl,sl},
pos=Position[list,{_,0}];
pos=Drop[#,-1]&/@pos;
pl=Table[list[[Sequence@@(pos[[i]])]][[1]],{i,1,Length[pos]}]/.{Subscript[x,i_]:>i};
If[OptionValue[deBug],Print["pl: ",Short[pl,5]]];
nl=Table[i,{i,1,n}];
pl=Complement[nl,#]&/@pl;(*get those variables which haven't been integrated out*)
pl=Complement[#,isp]&/@pl;(*remove isps*)
If[OptionValue[deBug],Print["pl: ",Short[pl,5]]];
sl=Table[Sum[Power[2,pl[[i,j]]-1],{j,1,Length[pl[[i]]]}],{i,1,Length[pl]}]//DeleteDuplicates;
If[OptionValue[deBug],Print["sl: ",Short[sl,5]]];
Return[AllSubSector[sl]];
];


End[];


EndPackage[];


==> code/Baikov/UsageofBaikovAll.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    161419,       4416]
NotebookOptionsPosition[    155000,       4308]
NotebookOutlinePosition[    155471,       4326]
CellTagsIndexPosition[    155428,       4323]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook shows how to use the Package BaikovAll.wl. Please make sure the \
package is in the same directory with this notebook.\
\>", "Text",
 CellChangeTimes->{{3.894924213149061*^9, 3.894924254139488*^9}, {
  3.902380483459868*^9, 
  3.902380508269067*^9}},ExpressionUUID->"9c6e9d53-5028-4a41-9b77-\
131caf319a76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.894925094883398*^9, 3.894925097242319*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e35a2aa5-4612-4cde-8809-3aaa820d443d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.89492418988251*^9, 3.894924209801249*^9}, {
  3.89492425955792*^9, 3.894924259596583*^9}, {3.894941162606348*^9, 
  3.89494116522403*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5ad4aaba-23c5-4705-aba7-cf0e5250f639"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<BaikovAll.wl\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.894924262113144*^9, 3.894924297853561*^9}, {
  3.894926854925152*^9, 3.894926856293109*^9}, {3.89492709896707*^9, 
  3.894927114224683*^9}, {3.894943857177466*^9, 3.8949438582294817`*^9}, {
  3.894944658534233*^9, 3.894944659540442*^9}, {3.894945284602635*^9, 
  3.894945284608858*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"97fd4766-fd45-4abd-83ff-a4adddd140b0"],

Cell[CellGroupData[{

Cell["Outer-Massive double box", "Subsection",
 CellChangeTimes->{{3.8949243137658587`*^9, 
  3.894924326758659*^9}},ExpressionUUID->"72775bbe-cbc7-4f34-9ff8-\
e879b70e73ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PD", "[", 
      RowBox[{"k1", ",", "0", ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k1", ",", 
       RowBox[{"-", "p1"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k1", ",", 
       RowBox[{
        RowBox[{"-", "p1"}], "-", "p2"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{
       RowBox[{"k1", "-", "k2"}], ",", "0", ",", "0"}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k2", ",", 
       RowBox[{
        RowBox[{"-", "p1"}], "-", "p2"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k2", ",", 
       RowBox[{
        RowBox[{"-", "p1"}], "-", "p2", "-", "p3"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k2", ",", "0", ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k2", ",", 
       RowBox[{"-", "p1"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}], ",", 
     RowBox[{"PD", "[", 
      RowBox[{"k1", ",", 
       RowBox[{
        RowBox[{"-", "p1"}], "-", "p2", "-", "p3"}], ",", 
       RowBox[{"-", "m2"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinerep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p2", ",", "p2"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p3", ",", "p3"}], "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], "\[Rule]", 
      RowBox[{"s", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], "\[Rule]", 
      RowBox[{"t", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"SProd", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"BaikovTrans", "[", 
    RowBox[{"dlist", "/.", "kinerep"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.894924332834306*^9, 3.894924365777891*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b769102a-f579-464e-8b4e-3e9b8e472d79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"krep", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"rep", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "kinerep"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.894924389282338*^9, 3.894924397459313*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"118a6ad0-9138-4f1f-a65e-448eafb008c4"],

Cell[CellGroupData[{

Cell[BoxData["krep"], "Input",
 CellChangeTimes->{{3.894924484249392*^9, 3.894924485114653*^9}, {
   3.894941185782423*^9, 3.8949412072366323`*^9}, 3.8949438717098*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a7fae505-bc4b-487c-ab53-00729ad71aec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"k1", "\[CenterDot]", "k1"}], "\[Rule]", 
    RowBox[{"m2", "+", 
     SubscriptBox["x", "1"]}]}], ",", 
   RowBox[{
    RowBox[{"k1", "\[CenterDot]", "p1"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "1"], "-", 
       SubscriptBox["x", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k1", "\[CenterDot]", "p2"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "+", 
       SubscriptBox["x", "2"], "-", 
       SubscriptBox["x", "3"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k1", "\[CenterDot]", "k2"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "m2"}], "+", 
       SubscriptBox["x", "1"], "-", 
       SubscriptBox["x", "4"], "+", 
       SubscriptBox["x", "7"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k2", "\[CenterDot]", "k2"}], "\[Rule]", 
    RowBox[{"m2", "+", 
     SubscriptBox["x", "7"]}]}], ",", 
   RowBox[{
    RowBox[{"k2", "\[CenterDot]", "p1"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["x", "7"], "-", 
       SubscriptBox["x", "8"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k2", "\[CenterDot]", "p2"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       SubscriptBox["x", "5"], "+", 
       SubscriptBox["x", "8"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k2", "\[CenterDot]", "p3"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SubscriptBox["x", "5"], "-", 
       SubscriptBox["x", "6"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"k1", "\[CenterDot]", "p3"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       SubscriptBox["x", "3"], "-", 
       SubscriptBox["x", "9"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"p1", "\[CenterDot]", "p1"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p2", "\[CenterDot]", "p2"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p3", "\[CenterDot]", "p3"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p1", "\[CenterDot]", "p2"}], "\[Rule]", 
    FractionBox["s", "2"]}], ",", 
   RowBox[{
    RowBox[{"p2", "\[CenterDot]", "p3"}], "\[Rule]", 
    FractionBox["t", "2"]}], ",", 
   RowBox[{
    RowBox[{"p1", "\[CenterDot]", "p3"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.894924485391329*^9, {3.894924600686301*^9, 3.89492462350555*^9}, 
   3.8949251568423357`*^9, 3.8949266703826723`*^9, {3.894927120486041*^9, 
   3.8949271373044786`*^9}, 3.89492765874794*^9, 3.89492954491525*^9, {
   3.894941182756673*^9, 3.8949412095583763`*^9}, 3.894942801698145*^9, 
   3.8949438724353733`*^9, 3.8949446711688013`*^9, 3.894945334955759*^9, 
   3.894958623906621*^9, 3.894959564295485*^9, 3.8949609643784847`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0e71ccd7-b265-4025-8cd4-9735e9c43f47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BaikovRep", "[", 
  RowBox[{"dlist", ",", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
   RowBox[{"Abst", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894960767090283*^9, 3.894960802818201*^9}, {
  3.8949608561592617`*^9, 3.894960862855955*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9492a1e2-bc36-4268-bbf7-61c6d8b9f466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
       "\[Epsilon]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}],
         "]"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
   
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"7", "/", "2"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.89496080391638*^9, 3.894960863271388*^9, 
  3.894960967081668*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"67490ad7-5ae6-4f54-80b8-312af199709a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"resultmat1", "=", 
   RowBox[{"AllSectorBaikovMat", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], 
             "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Epsilon]"}]}], "}"}], "}"}], ",", 
       "1"}], "}"}], ",", "krep", ",", 
     RowBox[{"Exc", "->", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"deBug", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8949244121734867`*^9, {3.8949412209037247`*^9, 3.894941231661425*^9}, {
   3.894942566813922*^9, 3.8949425783583803`*^9}, 3.894942833482747*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"db94e380-1e4f-47b6-9c38-92d66d80e1c3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"original", " ", "standard", " ", "Baikov"}], "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 2}},
 CellFrameColor->GrayLevel[0.75],
 CellChangeTimes->{{3.89495871134869*^9, 
  3.8949587223856792`*^9}},ExpressionUUID->"5e30439e-7e15-4fed-b57f-\
94985e3817a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultmat1", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.894958705904298*^9, 3.8949587081709557`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1e19776a-ba5a-4588-8958-78f2c224a4a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[Epsilon]"}]}], "}"}], "}"}], ",", "1"}],
      "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.894958708768043*^9, 3.894959585176849*^9, 
  3.894961004129972*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"10a2877f-60da-44aa-ac46-13b69c13804b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "transform", " ", "the", " ", "Gram", " ", "matrix", " ", "to", " ", 
   "polynomial"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894958683358467*^9, 
  3.8949586991094923`*^9}},ExpressionUUID->"aecaff66-7b4a-4c8c-a8ee-\
645f4d24e651"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polystd", "=", 
  RowBox[{"Gram2Poly", "[", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], 
     "]"}], ",", "krep"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.89495873207655*^9, 3.894958743371971*^9}, {
  3.894958875208583*^9, 3.894958876959903*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"56b3e822-239f-48a9-ac99-2f8d3913927f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"]}], "-", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{"4", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{"4", " ", "m2", " ", "s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"s", " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{"s", " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"2", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"s", " ", 
     SubsuperscriptBox["x", "2", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "-", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["t", "2"], " ", 
     SubsuperscriptBox["x", "7", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "7", "2"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "7", "2"]}], "+", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubsuperscriptBox["x", "7", "2"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "1", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"2", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"]}], "-", 
    RowBox[{"t", " ", 
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "8", "2"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "8", "2"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "2"], " ", 
     SubsuperscriptBox["x", "7", "2"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "7", "2"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"2", " ", "m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"4", " ", "m2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", "t", " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", "t", " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"2", " ", "s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", "t", " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "8", "2"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "1"], " ", 
     SubsuperscriptBox["x", "8", "2"], " ", 
     SubscriptBox["x", "9"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "8", "2"], " ", 
     SubscriptBox["x", "9"]}], "+", 
    RowBox[{"m2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SubsuperscriptBox["x", "9", "2"]}], "+", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "7"], " ", 
     SubsuperscriptBox["x", "9", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubsuperscriptBox["x", "9", "2"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubsuperscriptBox["x", "9", "2"]}], "-", 
    RowBox[{"s", " ", 
     SubscriptBox["x", "7"], " ", 
     SubscriptBox["x", "8"], " ", 
     SubsuperscriptBox["x", "9", "2"]}], "+", 
    RowBox[{"s", " ", 
     SubsuperscriptBox["x", "8", "2"], " ", 
     SubsuperscriptBox["x", "9", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.89495874374749*^9, 3.89495887752271*^9, 
  3.8949595884899178`*^9, 3.894961197845888*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ca25f395-0f79-44cd-a4eb-c87e5b3587ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "annalyze", " ", "the", " ", "symmetry", " ", "of", " ", "the", " ", 
   "polynomial"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894958880614744*^9, 3.8949588893118153`*^9}, {
  3.8949597092188663`*^9, 3.8949597125424137`*^9}, {3.894959962184021*^9, 
  3.894959963323638*^9}},ExpressionUUID->"7f573067-94ce-4dd2-a622-\
ab05b2fd4b0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolySym", "[", 
  RowBox[{"polystd", ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"], ",", 
     SubscriptBox["x", "5"], ",", 
     SubscriptBox["x", "6"], ",", 
     SubscriptBox["x", "7"], ",", 
     SubscriptBox["x", "8"], ",", 
     SubscriptBox["x", "9"], ",", "s", ",", "t", ",", "m2"}], "}"}], ",", 
   "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.8949588926999073`*^9, 3.894958930392763*^9}, {
  3.894959239340086*^9, 3.894959240616365*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9e68ea24-c46e-4905-9657-66a0ceeea550"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "8"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "8"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "6", ",", "3", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7", ",", "9", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8", ",", "3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5", ",", "9", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9", ",", "3", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8", ",", "7", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "5"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "8"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "6"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "8"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "6"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", 
        SubscriptBox["x", "9"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "\[Rule]", 
        SubscriptBox["x", "8"]}], ",", 
       RowBox[{
        SubscriptBox["x", "6"], "\[Rule]", 
        SubscriptBox["x", "7"]}], ",", 
       RowBox[{
        SubscriptBox["x", "7"], "\[Rule]", 
        SubscriptBox["x", "6"]}], ",", 
       RowBox[{
        SubscriptBox["x", "8"], "\[Rule]", 
        SubscriptBox["x", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "9"], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{"s", "\[Rule]", "t"}], ",", 
       RowBox[{"t", "\[Rule]", "s"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.894959621486435*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e50af450-4d69-45fe-891f-d5a0935202c2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"one", " ", "variable", " ", "integrated", " ", "out"}], 
  "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 2}},
 CellFrameColor->GrayLevel[0.75],
 CellChangeTimes->{{3.894958769867935*^9, 
  3.894958778573299*^9}},ExpressionUUID->"3e0e052a-1d56-448f-bd78-\
3729272c88fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultmat1", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.894924429294683*^9, 3.894924437928796*^9}, 
   3.894925168433002*^9, 3.8949266985481873`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e854e634-c888-4a16-952e-511e61897a61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "9"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k2", ",", "p1", ",", "p2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k2", ",", "p1", ",", "p2"}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "8"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}]}], ",",
            "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "7"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k1", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k1", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}]}], 
             "]"}]}], ",", "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", "p1", ",", "p2", ",", "p3"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", "p1", ",", "p2", ",", "p3"}], 
              "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", 
               RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", 
               RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", "p1", ",", "p2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", "p1", ",", "p2"}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", "p2"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", "p1", ",", 
                RowBox[{"p2", "+", "p3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", "p1", ",", 
                RowBox[{"p2", "+", "p3"}]}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "3"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k2", ",", "p1", ",", 
                RowBox[{"p2", "+", "p3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k2", ",", "p1", ",", 
                RowBox[{"p2", "+", "p3"}]}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "p1", ",", 
               RowBox[{"p2", "+", "p3"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "2"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k2", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k2", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}]}], ",",
            "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      SubscriptBox["x", "1"], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}]}], 
             "]"}]}], ",", "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k2", "-", "p1"}], ",", "p1", ",", "p2", ",", "p3"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k2", "-", "p1"}], ",", "p1", ",", "p2", ",", "p3"}], 
              "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", 
               RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k1", "-", "p1"}], ",", 
               RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", "\[Epsilon]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "\[Epsilon]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]]}]}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8949244354909697`*^9, 3.8949244385467253`*^9}, 
   3.894924628781341*^9, {3.8949251660692043`*^9, 3.894925169684885*^9}, 
   3.8949266991232977`*^9, 3.894927125794623*^9, 3.89492767554672*^9, 
   3.894941237226535*^9, 3.894941454089827*^9, 3.89494261259188*^9, 
   3.89494411590163*^9, 3.894958646423777*^9, 3.894961010366678*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"51103145-e1a6-4839-947e-1461f66110d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "transform", " ", "the", " ", "Gram", " ", "matrix", " ", "to", " ", 
   "polynomial"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894958683358467*^9, 
  3.8949586991094923`*^9}},ExpressionUUID->"a4111996-c28a-4947-b558-\
69f7f544bb6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gram2Poly", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k2", "-", "p1"}], ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",",
    "krep"}], "]"}]], "Input",
 CellChangeTimes->{{3.894958659388297*^9, 3.894958670352841*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a3fa6d09-8cea-4aeb-8291-68ac6b321b61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "t", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m2", " ", "t"}], "+", 
    RowBox[{"t", " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "8"]}], "+", 
    RowBox[{
     SubscriptBox["x", "6"], " ", 
     SubscriptBox["x", "8"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.894958671207992*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ce1f83fd-fd28-479d-b504-aec30bc85ed7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultmat1", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.89495881265275*^9, 3.894958816106679*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"670c587d-26a3-4370-929c-52a9e4dcc250"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.894958816352634*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"b3f8de04-0f02-423c-be1b-20b506bb2063"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"at", " ", "last"}], ",", " ", 
   RowBox[{"many", " ", "sectors", " ", "are", " ", "zero", " ", "sectors"}], 
   ",", " ", 
   RowBox[{
   "they", " ", "are", " ", "distinguished", " ", "by", " ", "the", " ", 
    "const", " ", "being", " ", "set", " ", "to", " ", "0"}], ",", 
   RowBox[{"for", " ", "example"}], ",", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
          RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "k1"}], "+", "k2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "k1"}], "+", "k2"}], "}"}]}], "]"}], ",", 
          RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", "k1", "}"}], ",", 
            RowBox[{"{", "k1", "}"}]}], "]"}], ",", 
          RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
     "}"}], " ", "is", " ", "a", " ", "zero", " ", "sector"}]}], 
  "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 2}},
 CellFrameColor->GrayLevel[0.75],
 CellChangeTimes->{{3.8949597905519447`*^9, 
  3.8949598587532043`*^9}},ExpressionUUID->"97399633-23ec-4d00-8931-\
9d197532f90b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultmat1", "[", 
  RowBox[{"[", "8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.894958817479786*^9, 3.894958835076171*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5a80addd-33a0-4ed0-aeb8-0a83a7236f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "k1", "}"}], ",", 
             RowBox[{"{", "k1", "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "k1"}], "+", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", "\[Epsilon]"}]],
          " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "k1", "}"}], ",", 
             RowBox[{"{", "k1", "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p1", "+", "p2", "+", "p3"}], ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p1", "+", "p2", "+", "p3"}], ",", 
               RowBox[{"p2", "+", "p3"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", "\[Epsilon]"}]],
          " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1", "-", "p2", "-", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"-", "\[Epsilon]"}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "k2", "}"}], ",", 
             RowBox[{"{", "k2", "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", "\[Epsilon]"}]],
          " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "8"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "k2", "}"}], ",", 
             RowBox[{"{", "k2", "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"128", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", "\[Epsilon]"}]],
          " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "9"], ",", 
       SubscriptBox["x", "7"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "3"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k2", "-", "p1"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "k2"}], "}"}]}], "]"}], ",", 
           RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.894958821464189*^9, 3.894958835889331*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"fd421397-5c2d-448f-a2c7-5f66c65a6694"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "to", " ", "judge", " ", "whether", " ", "a", " ", "sector", " ", "is", " ",
    "a", " ", "zero", " ", "sector", " ", "by", " ", "prelimilary", " ", 
   "method", " ", "in", " ", "Baikov", " ", "representation"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.894959768137092*^9, 3.8949597696239357`*^9}, {
  3.894959867611431*^9, 
  3.8949599134123898`*^9}},ExpressionUUID->"51fb71bf-bfc4-4d4c-9bdf-\
71593ec7c839"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZeroSectorMatQ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
       RowBox[{"-", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k2", "-", "p1", "-", "p2"}], "}"}]}], "]"}], ",", 
       RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", "-", "k2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", "-", "k2"}], "}"}]}], "]"}], ",", 
       RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", "krep"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8949597264935617`*^9, 3.894959765068204*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"810b90ca-8447-4ab1-ab89-90c78db19c8d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.894959765644589*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"23a85b0e-59cf-4bd0-9763-0287549ce776"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Non-planar triple box", "Subsection",
 CellChangeTimes->{{3.894961926956962*^9, 
  3.894961936123715*^9}},ExpressionUUID->"cf16a073-e8b5-4002-b31c-\
65692ba1a425"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3We4VOXBP+r3Oud8OB/P179dBMUKKooNNWps0WCNNRHRJBrsLXZNbDFR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    "], {{0, 274.}, {406., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.},
    SmoothingQuality->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{184.08749999999952`, Automatic},
  ImageSizeRaw->{406., 274.},
  PlotRange->{{0, 406.}, {0, 274.}}]], "Input",ExpressionUUID->"0158b152-da41-\
48a5-81a5-064637702c35"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"run", " ", "the", " ", "script", " ", "nonplanar_triplebox", 
    RowBox[{"_demo", ".", "wls"}], " ", "in", " ", "command", " ", 
    RowBox[{"line", ":", " ", 
     RowBox[{
      RowBox[{".", 
       RowBox[{"/", "nonplanar_triplebox"}]}], 
      RowBox[{"_demo", ".", "wls"}]}]}]}], ",", " ", 
   RowBox[{"change", " ", "the", " ", "path", " ", 
    RowBox[{"in", " ", ".", "wls"}], " ", "file", " ", 
    RowBox[{"accordingly", ".", " ", "It"}], " ", "may", " ", "take", " ", 
    "5", " ", "minutes"}], ",", 
   RowBox[{"then", " ", "load", " ", "the", " ", "result"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.894961939318103*^9, 3.894961998278507*^9}, {
  3.902380400326832*^9, 3.902380433776556*^9}, {3.902381065884513*^9, 
  3.902381070247196*^9}},ExpressionUUID->"11ad9378-e6fc-4cdf-ba72-\
6bd283a81f9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/windfolgen/Documents/datafile/nonplanar_triple_box_demo.m\>\"\
", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894962002801683*^9, 3.894962029757917*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"02080539-91d5-4b59-bd0d-f49d342de403"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"result", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8949620317482567`*^9, 3.89496203416879*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"60e0dbfe-cc0c-4dc4-a918-e3b3ba9e94d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
          "\[Epsilon]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "k1", ",", "k2", ",", "k3", ",", "p1", ",", "p2", ",", "p3"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
             "k1", ",", "k2", ",", "k3", ",", "p1", ",", "p2", ",", "p3"}], 
             "}"}]}], "]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}], "}"}], 
      ",", 
      FractionBox["1", 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.89496203453095*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"0d2d2ca3-5be2-4951-8240-75b5af5e7329"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"list", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], " ", "specify", " ", "which", " ", "variable", " ", "to", " ", 
   RowBox[{"keep", ".", " ", "15"}], " ", "is", " ", "the", " ", "total", " ",
    "number", " ", "of", " ", "Baikov", " ", "variables"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894962146430394*^9, 
  3.894962191838442*^9}},ExpressionUUID->"8f595e31-2616-4a7b-88ef-\
de0aa38f9866"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GetBaikovMatRep", "[", 
  RowBox[{"result", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], ",", "15"}], "]"}]], "Input",
 CellChangeTimes->{{3.894962036466791*^9, 3.894962046505487*^9}, {
   3.8949620787220793`*^9, 3.894962096810704*^9}, 3.8949621939745092`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"e396f578-f719-45ad-8cbe-fb4c64bf6ea2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "15"], ",", 
      SubscriptBox["x", "14"], ",", 
      SubscriptBox["x", "13"], ",", 
      SubscriptBox["x", "12"], ",", 
      SubscriptBox["x", "11"], ",", 
      SubscriptBox["x", "10"], ",", 
      SubscriptBox["x", "9"], ",", 
      SubscriptBox["x", "8"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2"}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", "k1", "}"}], ",", 
             RowBox[{"{", "k1", "}"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"k2", "+", "k3"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"k2", "+", "k3"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k1", "-", "p2"}], ",", "p1", ",", "p2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k1", "-", "p2"}], ",", "p1", ",", "p2"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", "-", "p1", "-", "p2"}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["5", "2"]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k1", "-", "p1", "-", "p2"}], ",", "k2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k1", "-", "p1", "-", "p2"}], ",", "k2"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{"2", "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}]}], "}"}]}], "}"}],
       ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.894962194654797*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c5f652df-4322-47a0-b0ba-7b906b5c37af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"one", " ", "isp", " ", "needed"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8949622854136963`*^9, 
  3.894962292167695*^9}},ExpressionUUID->"ca1a1762-ce2e-4ea1-a98b-\
7b60872e0a7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetBaikovMatRep", "[", 
   RowBox[{"result", ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9"}], "}"}], ",", "15"}], "]"}], "//", "Factor"}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"7e160259-0a98-4fd9-b10e-23b30ff2f6d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"additional isp needed! \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["additional isp needed! ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.894962234478959*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c5ea7eb7-3c56-48df-8fed-a14d23381119"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "15"], ",", 
      SubscriptBox["x", "14"], ",", 
      SubscriptBox["x", "13"], ",", 
      SubscriptBox["x", "11"], ",", 
      SubscriptBox["x", "10"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", 
              RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", 
              RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2"}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"p1", "+", "p2"}], ",", "p2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"p1", "+", "p2"}], ",", "p2"}], "}"}]}], "]"}], ",", 
          RowBox[{"-", "\[Epsilon]"}]}], "}"}]}], "}"}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8949622345019836`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"ebbcb8d4-6195-4992-959f-11fc123dcfed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"two", " ", "isp", " ", "needed"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8949622947647667`*^9, 
  3.8949623008406467`*^9}},ExpressionUUID->"47db072b-fc3e-4aec-ad56-\
87bc02b16ef9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetBaikovMatRep", "[", 
   RowBox[{"result", ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9", ",", "10"}], "}"}], ",", "15"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"83bb2928-51cc-46b1-9795-39560e5cc72b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"additional isp needed! \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["additional isp needed! ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.894962263371942*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"de3d50f8-1f03-42f1-8107-b98c82faa19f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"additional isp needed! \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["additional isp needed! ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.894962263394188*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"fedd7bf3-5926-4df5-8e05-f687e8e262ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "15"], ",", 
       SubscriptBox["x", "13"], ",", 
       SubscriptBox["x", "11"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k3", ",", "p1", ",", "p2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k3", ",", "p1", ",", "p2"}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k3", ",", "p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k3", ",", "p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}],
            ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", "k3", ",", 
                RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", "k3", ",", 
                RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2"}], "}"}]}], "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"9", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}]]}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "14"], ",", 
       SubscriptBox["x", "13"], ",", 
       SubscriptBox["x", "11"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", 
                RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}]}], ",",
            "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"G", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k1", ",", "k3", ",", 
                RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k1", ",", "k3", ",", 
                RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}]}], ",", 
           "\[Epsilon]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}], ",", "p3"}], "}"}]}], "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", "k2", ",", "k3", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"512", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"9", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}], "3"]}]]}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.894962263407983*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a600e968-9cbe-40ed-880e-270d61140d01"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "if", " ", "we", " ", "require", " ", "to", " ", "keep", " ", "some", " ", 
   "isp", " ", "like", " ", "x15"}], "*)"}]], "Input",
 CellChangeTimes->{{3.894962360440405*^9, 3.8949623700108223`*^9}, {
  3.8949626319467154`*^9, 
  3.8949626764754257`*^9}},ExpressionUUID->"715af506-628f-4868-bff2-\
61bbf5582ac3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetBaikovMatRep", "[", 
   RowBox[{"result", ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9"}], "}"}], ",", "15", ",", 
    RowBox[{"ExcVar", "->", 
     RowBox[{"{", "15", "}"}]}]}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.89496237490234*^9, 3.8949624318468227`*^9}, {
   3.894962595149961*^9, 3.894962615782336*^9}, 3.894962652247971*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"67d31464-adff-45a6-93d3-767c92dca072"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"additional isp needed! \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["additional isp needed! ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.894962596061349*^9, 3.894962616112104*^9}, 
   3.894962653194214*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"6e46ed7d-10cd-4aed-a967-2f3f797473ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "14"], ",", 
      SubscriptBox["x", "13"], ",", 
      SubscriptBox["x", "11"], ",", 
      SubscriptBox["x", "10"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], "]"}], ",", 
          "\[Epsilon]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", 
              RowBox[{"p1", "+", "p2"}], ",", "p2", ",", "p3"}], "}"}]}], 
           "]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", 
              RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k1", ",", "k2", ",", "k3", ",", 
              RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"G", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k1", ",", 
               RowBox[{"p1", "+", "p2"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}], "}"}], 
      ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}]]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", 
         RowBox[{"9", "/", "2"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", "\[Epsilon]"}], "]"}]}]]}], "}"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8949624324658613`*^9, {3.894962596078663*^9, 3.894962616128396*^9}, 
   3.8949626532124987`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c89cdf78-361f-4f0a-b5cd-8d48b92e2928"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1253, 781},
WindowMargins->{{Automatic, -113}, {1, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9ecda6ff-448e-4694-b575-73ab3acae5f1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 331, 7, 44, "Text",ExpressionUUID->"9c6e9d53-5028-4a41-9b77-131caf319a76"],
Cell[892, 29, 215, 4, 37, "Input",ExpressionUUID->"e35a2aa5-4612-4cde-8809-3aaa820d443d"],
Cell[1110, 35, 362, 7, 37, "Input",ExpressionUUID->"5ad4aaba-23c5-4705-aba7-cf0e5250f639"],
Cell[1475, 44, 480, 8, 37, "Input",ExpressionUUID->"97fd4766-fd45-4abd-83ff-a4adddd140b0"],
Cell[CellGroupData[{
Cell[1980, 56, 174, 3, 67, "Subsection",ExpressionUUID->"72775bbe-cbc7-4f34-9ff8-e879b70e73ae"],
Cell[2157, 61, 2523, 77, 142, "Input",ExpressionUUID->"b769102a-f579-464e-8b4e-3e9b8e472d79"],
Cell[4683, 140, 340, 9, 37, "Input",ExpressionUUID->"118a6ad0-9138-4f1f-a65e-448eafb008c4"],
Cell[CellGroupData[{
Cell[5048, 153, 246, 3, 37, "Input",ExpressionUUID->"a7fae505-bc4b-487c-ab53-00729ad71aec"],
Cell[5297, 158, 3284, 97, 147, "Output",ExpressionUUID->"0e71ccd7-b265-4025-8cd4-9735e9c43f47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8618, 260, 448, 10, 37, "Input",ExpressionUUID->"9492a1e2-bc36-4268-bbf7-61c6d8b9f466"],
Cell[9069, 272, 1486, 46, 115, "Output",ExpressionUUID->"67490ad7-5ae6-4f54-80b8-312af199709a"]
}, Open  ]],
Cell[10570, 321, 1017, 27, 64, "Input",ExpressionUUID->"db94e380-1e4f-47b6-9c38-92d66d80e1c3"],
Cell[11590, 350, 294, 7, 50, "Input",ExpressionUUID->"5e30439e-7e15-4fed-b57f-94985e3817a1"],
Cell[CellGroupData[{
Cell[11909, 361, 233, 4, 37, "Input",ExpressionUUID->"1e19776a-ba5a-4588-8958-78f2c224a4a9"],
Cell[12145, 367, 782, 23, 42, "Output",ExpressionUUID->"10a2877f-60da-44aa-ac46-13b69c13804b"]
}, Open  ]],
Cell[12942, 393, 277, 7, 37, "Input",ExpressionUUID->"aecaff66-7b4a-4c8c-a8ee-645f4d24e651"],
Cell[CellGroupData[{
Cell[13244, 404, 553, 13, 37, "Input",ExpressionUUID->"56b3e822-239f-48a9-ac99-2f8d3913927f"],
Cell[13800, 419, 27457, 785, 598, "Output",ExpressionUUID->"ca25f395-0f79-44cd-a4eb-c87e5b3587ab"]
}, Open  ]],
Cell[41272, 1207, 376, 8, 37, "Input",ExpressionUUID->"7f573067-94ce-4dd2-a622-ab05b2fd4b0a"],
Cell[CellGroupData[{
Cell[41673, 1219, 674, 17, 37, "Input",ExpressionUUID->"9e68ea24-c46e-4905-9657-66a0ceeea550"],
Cell[42350, 1238, 18056, 547, 537, "Output",ExpressionUUID->"e50af450-4d69-45fe-891f-d5a0935202c2"]
}, Open  ]],
Cell[60421, 1788, 307, 8, 50, "Input",ExpressionUUID->"3e0e052a-1d56-448f-bd78-3729272c88fb"],
Cell[CellGroupData[{
Cell[60753, 1800, 281, 5, 37, "Input",ExpressionUUID->"e854e634-c888-4a16-952e-511e61897a61"],
Cell[61037, 1807, 17773, 525, 985, "Output",ExpressionUUID->"51103145-e1a6-4839-947e-1461f66110d9"]
}, Open  ]],
Cell[78825, 2335, 277, 7, 37, "Input",ExpressionUUID->"a4111996-c28a-4947-b558-69f7f544bb6c"],
Cell[CellGroupData[{
Cell[79127, 2346, 481, 13, 37, "Input",ExpressionUUID->"a3fa6d09-8cea-4aeb-8291-68ac6b321b61"],
Cell[79611, 2361, 643, 20, 59, "Output",ExpressionUUID->"ce1f83fd-fd28-479d-b504-aec30bc85ed7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80291, 2386, 208, 3, 37, "Input",ExpressionUUID->"670c587d-26a3-4370-929c-52a9e4dcc250"],
Cell[80502, 2391, 149, 2, 42, "Output",ExpressionUUID->"b3f8de04-0f02-423c-be1b-20b506bb2063"]
}, Open  ]],
Cell[80666, 2396, 1705, 48, 103, "Input",ExpressionUUID->"97399633-23ec-4d00-8931-9d197532f90b"],
Cell[CellGroupData[{
Cell[82396, 2448, 231, 4, 37, "Input",ExpressionUUID->"5a80addd-33a0-4ed0-aeb8-0a83a7236f04"],
Cell[82630, 2454, 21846, 633, 850, "Output",ExpressionUUID->"fd421397-5c2d-448f-a2c7-5f66c65a6694"]
}, Open  ]],
Cell[104491, 3090, 457, 10, 37, "Input",ExpressionUUID->"51fb71bf-bfc4-4d4c-9bdf-71593ec7c839"],
Cell[CellGroupData[{
Cell[104973, 3104, 1175, 34, 64, "Input",ExpressionUUID->"810b90ca-8447-4ab1-ab89-90c78db19c8d"],
Cell[106151, 3140, 152, 2, 42, "Output",ExpressionUUID->"23a85b0e-59cf-4bd0-9763-0287549ce776"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[106352, 3148, 169, 3, 46, "Subsection",ExpressionUUID->"cf16a073-e8b5-4002-b31c-65692ba1a425"],
Cell[106524, 3153, 21919, 364, 171, "Input",ExpressionUUID->"0158b152-da41-48a5-81a5-064637702c35"],
Cell[128446, 3519, 871, 19, 90, "Input",ExpressionUUID->"11ad9378-e6fc-4cdf-ba72-6bd283a81f9e"],
Cell[129320, 3540, 333, 8, 37, "Input",ExpressionUUID->"02080539-91d5-4b59-bd0d-f49d342de403"],
Cell[CellGroupData[{
Cell[129678, 3552, 228, 4, 37, "Input",ExpressionUUID->"60e0dbfe-cc0c-4dc4-a918-e3b3ba9e94d4"],
Cell[129909, 3558, 1891, 57, 117, "Output",ExpressionUUID->"0d2d2ca3-5be2-4951-8240-75b5af5e7329"]
}, Open  ]],
Cell[131815, 3618, 508, 10, 37, "Input",ExpressionUUID->"8f595e31-2616-4a7b-88ef-de0aa38f9866"],
Cell[CellGroupData[{
Cell[132348, 3632, 432, 8, 37, "Input",ExpressionUUID->"e396f578-f719-45ad-8cbe-fb4c64bf6ea2"],
Cell[132783, 3642, 4759, 143, 211, "Output",ExpressionUUID->"c5f652df-4322-47a0-b0ba-7b906b5c37af"]
}, Open  ]],
Cell[137557, 3788, 221, 5, 37, "Input",ExpressionUUID->"ca1a1762-ce2e-4ea1-a98b-7b60872e0a7d"],
Cell[CellGroupData[{
Cell[137803, 3797, 350, 8, 37, "Input",ExpressionUUID->"7e160259-0a98-4fd9-b10e-23b30ff2f6d7"],
Cell[138156, 3807, 329, 8, 29, "Print",ExpressionUUID->"c5ea7eb7-3c56-48df-8fed-a14d23381119"],
Cell[138488, 3817, 3194, 94, 160, "Output",ExpressionUUID->"ebbcb8d4-6195-4992-959f-11fc123dcfed"]
}, Open  ]],
Cell[141697, 3914, 223, 5, 37, "Input",ExpressionUUID->"47db072b-fc3e-4aec-ad56-87bc02b16ef9"],
Cell[CellGroupData[{
Cell[141945, 3923, 364, 9, 37, "Input",ExpressionUUID->"83bb2928-51cc-46b1-9795-39560e5cc72b"],
Cell[CellGroupData[{
Cell[142334, 3936, 329, 8, 29, "Print",ExpressionUUID->"de3d50f8-1f03-42f1-8107-b98c82faa19f"],
Cell[142666, 3946, 329, 8, 29, "Print",ExpressionUUID->"fedd7bf3-5926-4df5-8e05-f687e8e262ee"]
}, Open  ]],
Cell[143010, 3957, 7321, 209, 386, "Output",ExpressionUUID->"a600e968-9cbe-40ed-880e-270d61140d01"]
}, Open  ]],
Cell[150346, 4169, 354, 8, 37, "Input",ExpressionUUID->"715af506-628f-4868-bff2-61bbf5582ac3"],
Cell[CellGroupData[{
Cell[150725, 4181, 557, 12, 37, "Input",ExpressionUUID->"67d31464-adff-45a6-93d3-767c92dca072"],
Cell[151285, 4195, 379, 9, 29, "Print",ExpressionUUID->"6e46ed7d-10cd-4aed-a967-2f3f797473ea"],
Cell[151667, 4206, 3305, 98, 203, "Output",ExpressionUUID->"c89cdf78-361f-4f0a-b5cd-8d48b92e2928"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> code/hexagon_letter_example.m <==
(* ::Package:: *)

(* ::Text:: *)
(*partial results of symbol letters of massless hexagon. *)


(* ::Text:: *)
(*W[{...},{...}] denotes the letters. {...} means those propagators which are pinched and {} means no propagator is pinched. For example, W[{},{1,2}] means symbol letter coming from the dependence of hexagon itself (no propagator is pinched) on a box sub-diagram with the 1-st and 2-nd propagator pinched. *)


(* ::Input:: *)
(*Propagators={k1^2,(k1-p1)^2,(k1-p1-p2)^2,(k1-p1-p2-p3)^2,(k1-p1-p2-p3-p4)^2,(k1-p1-p2-p3-p4-p5)^2};*)
(*Replacements={p1^2->0,p2^2->0,p3^2->0,p4^2->0,p5^2->0,p6^2->0,p1 p2->s12/2,p1 p3->1/2 (-s12+s123-s23),p1 p4->1/2 (-s123+s23-s234+s56),p1 p5->1/2 (s234-s56-s61),p1 p6->s61/2,p2 p3->s23/2,p2 p4->1/2 (-s23+s234-s34),p2 p5->1/2 (-s234+s34+s61-s612),p2 p6->1/2 (-s12-s61+s612),p3 p4->s34/2,p3 p5->1/2 (-s34-s45+s612),p3 p6->1/2 (s12-s123+s45-s612),p4 p5->s45/2,p4 p6->1/2 (s123-s45-s56),p5 p6->s56/2};*)
(*(*sij=(pi+pj)^2,sijk=(pi+pj+pk)^2*)*)


(* ::Input:: *)
(*letters={{W[{},{}],R[2]/(4 R[1])},{W[{},{1}],(-Sqrt[R[2] R[3]]-R[27])/(Sqrt[R[2] R[3]]-R[27])},{W[{},{2}],(-Sqrt[R[2] R[5]]-R[28])/(Sqrt[R[2] R[5]]-R[28])},{W[{},{3}],(-Sqrt[R[2] R[7]]-R[29])/(Sqrt[R[2] R[7]]-R[29])},{W[{},{4}],(-Sqrt[R[2] R[9]]+R[30])/(Sqrt[R[2] R[9]]+R[30])},{W[{},{5}],(-Sqrt[R[2] R[10]]-R[31])/(Sqrt[R[2] R[10]]-R[31])},{W[{},{6}],(-Sqrt[R[2] R[11]]+R[32])/(Sqrt[R[2] R[11]]+R[32])},{W[{},{1,2}],(-Sqrt[R[2]]+R[33])/(Sqrt[R[2]]+R[33])},{W[{},{1,3}],(-s24 Sqrt[R[2]]+R[34])/(s24 Sqrt[R[2]]+R[34])},{W[{},{1,4}],(-Sqrt[R[2]]-R[35])/(Sqrt[R[2]]-R[35])},{W[{},{1,5}],(-s35 Sqrt[R[2]]-R[36])/(s35 Sqrt[R[2]]-R[36])},{W[{},{1,6}],(-Sqrt[R[2]]+R[37])/(Sqrt[R[2]]+R[37])},{W[{},{2,3}],(-Sqrt[R[2]]-R[38])/(Sqrt[R[2]]-R[38])},{W[{},{2,4}],(-s35 Sqrt[R[2]]+R[36])/(s35 Sqrt[R[2]]+R[36])},{W[{},{2,5}],(-Sqrt[R[2]]-R[35])/(Sqrt[R[2]]-R[35])},{W[{},{2,6}],(-s13 Sqrt[R[2]]+R[39])/(s13 Sqrt[R[2]]+R[39])},{W[{},{3,4}],(-Sqrt[R[2]]+R[37])/(Sqrt[R[2]]+R[37])},{W[{},{3,5}],(-s13 Sqrt[R[2]]+R[39])/(s13 Sqrt[R[2]]+R[39])},{W[{},{3,6}],(-Sqrt[R[2]]+R[35])/(Sqrt[R[2]]+R[35])},{W[{},{4,5}],(-Sqrt[R[2]]+R[33])/(Sqrt[R[2]]+R[33])},{W[{},{4,6}],(-s24 Sqrt[R[2]]-R[34])/(s24 Sqrt[R[2]]-R[34])},{W[{},{5,6}],(-Sqrt[R[2]]-R[38])/(Sqrt[R[2]]-R[38])}};*)
(*(*letters of hexagon dependence on pentagons and boxes*)*)


(* ::Input:: *)
(*(*replacement for R[i], these can be generated from Gram determinants*)*)


(* ::Input:: *)
(*rep={R[1]->-s12 s14 s23^2 s34+s12 s13 s23 s24 s34-s12 s13 s23 s25 s34+2 s12 s14 s23 s25 s34-s13 s14 s23 s25 s34-s12 s13 s24 s25 s34+s13^2 s24 s25 s34+s12 s13 s25^2 s34-s13^2 s25^2 s34-s12 s14 s25^2 s34+s13 s14 s25^2 s34-s13^2 s25 s34^2+s13 s23 s25 s34^2-s13 s25^2 s34^2+s12 s14 s23^2 s35-s14^2 s23^2 s35-s12 s13 s23 s24 s35-s12 s14 s23 s24 s35+2 s13 s14 s23 s24 s35+s12 s13 s24^2 s35-s13^2 s24^2 s35+s12 s13 s23 s25 s35-s12 s14 s23 s25 s35-s13 s14 s23 s25 s35+s14^2 s23 s25 s35-s12 s13 s24 s25 s35+s13^2 s24 s25 s35+s12 s14 s24 s25 s35-s13 s14 s24 s25 s35-s13 s14 s23 s34 s35+s14 s23^2 s34 s35+s13^2 s24 s34 s35-s13 s23 s24 s34 s35+s13^2 s25 s34 s35-s13 s14 s25 s34 s35-s13 s23 s25 s34 s35-s14 s23 s25 s34 s35+2 s13 s24 s25 s34 s35+s13 s14 s23 s35^2-s14^2 s23 s35^2-s14 s23^2 s35^2-s13^2 s24 s35^2+s13 s14 s24 s35^2+s13 s23 s24 s35^2+s14 s23 s24 s35^2-s13 s24^2 s35^2+s12^2 s23 s24 s45-s12 s14 s23 s24 s45-s12^2 s24^2 s45+s12 s13 s24^2 s45-s12^2 s23 s25 s45+2 s12 s14 s23 s25 s45-s14^2 s23 s25 s45+s12^2 s24 s25 s45-s12 s13 s24 s25 s45-s12 s14 s24 s25 s45+s13 s14 s24 s25 s45+2 s12 s14 s23 s34 s45-s12 s13 s24 s34 s45-s12 s23 s24 s34 s45-s12 s13 s25 s34 s45+2 s12 s14 s25 s34 s45-s13 s14 s25 s34 s45+2 s12 s23 s25 s34 s45+2 s14 s23 s25 s34 s45-s12 s24 s25 s34 s45-s13 s24 s25 s34 s45+s13 s25 s34^2 s45-s23 s25 s34^2 s45-s12 s14 s23 s35 s45+s14^2 s23 s35 s45+2 s12 s13 s24 s35 s45-s12 s14 s24 s35 s45-s13 s14 s24 s35 s45-s12 s23 s24 s35 s45-s14 s23 s24 s35 s45+s12 s24^2 s35 s45+s13 s24^2 s35 s45+s13 s14 s34 s35 s45-s14 s23 s34 s35 s45-s13 s24 s34 s35 s45+s23 s24 s34 s35 s45-s12^2 s24 s45^2+s12 s14 s24 s45^2-s12 s24^2 s45^2-s12 s14 s34 s45^2+s12 s24 s34 s45^2,R[2]->s13^2 s25^2 s34^2+2 s13 s14 s23 s25 s34 s35-2 s13^2 s24 s25 s34 s35+s14^2 s23^2 s35^2-2 s13 s14 s23 s24 s35^2+s13^2 s24^2 s35^2-4 s12 s14 s23 s25 s34 s45+2 s12 s13 s24 s25 s34 s45+2 s12 s14 s23 s24 s35 s45-2 s12 s13 s24^2 s35 s45+s12^2 s24^2 s45^2,R[3]->s23^2 s34^2-2 s23 s25 s34^2+s25^2 s34^2-2 s23^2 s34 s35+2 s23 s24 s34 s35+2 s23 s25 s34 s35-2 s24 s25 s34 s35+s23^2 s35^2-2 s23 s24 s35^2+s24^2 s35^2+2 s23 s24 s34 s45-4 s23 s25 s34 s45+2 s24 s25 s34 s45-2 s23 s34^2 s45-2 s25 s34^2 s45+2 s23 s24 s35 s45-2 s24^2 s35 s45+2 s23 s34 s35 s45+2 s24 s34 s35 s45+s24^2 s45^2-2 s24 s34 s45^2+s34^2 s45^2,R[27]->s13 s23 s25 s34^2-s13 s25^2 s34^2+s14 s23^2 s34 s35-s13 s23 s24 s34 s35-s13 s23 s25 s34 s35-s14 s23 s25 s34 s35+2 s13 s24 s25 s34 s35-s14 s23^2 s35^2+s13 s23 s24 s35^2+s14 s23 s24 s35^2-s13 s24^2 s35^2-s12 s23 s24 s34 s45+2 s12 s23 s25 s34 s45+2 s14 s23 s25 s34 s45-s12 s24 s25 s34 s45-s13 s24 s25 s34 s45+s13 s25 s34^2 s45-2 s23 s25 s34^2 s45-s12 s23 s24 s35 s45-s14 s23 s24 s35 s45+s12 s24^2 s35 s45+s13 s24^2 s35 s45-s14 s23 s34 s35 s45-s13 s24 s34 s35 s45+2 s23 s24 s34 s35 s45-s12 s24^2 s45^2+s12 s24 s34 s45^2,R[5]->s13^2 s34^2-2 s13^2 s34 s35+2 s13 s14 s34 s35+s13^2 s35^2-2 s13 s14 s35^2+s14^2 s35^2+2 s12 s13 s34 s45-4 s12 s14 s34 s45+2 s13 s14 s34 s45-2 s13 s34^2 s45-2 s12 s13 s35 s45+2 s12 s14 s35 s45+2 s13 s14 s35 s45-2 s14^2 s35 s45+2 s13 s34 s35 s45+2 s14 s34 s35 s45+s12^2 s45^2-2 s12 s14 s45^2+s14^2 s45^2-2 s12 s34 s45^2-2 s14 s34 s45^2+s34^2 s45^2,R[28]->s13^2 s25 s34^2+s13 s14 s23 s34 s35-s13^2 s24 s34 s35-s13^2 s25 s34 s35+s13 s14 s25 s34 s35-s13 s14 s23 s35^2+s14^2 s23 s35^2+s13^2 s24 s35^2-s13 s14 s24 s35^2-2 s12 s14 s23 s34 s45+s12 s13 s24 s34 s45+s12 s13 s25 s34 s45-2 s12 s14 s25 s34 s45+s13 s14 s25 s34 s45-s13 s25 s34^2 s45+s12 s14 s23 s35 s45-s14^2 s23 s35 s45-2 s12 s13 s24 s35 s45+s12 s14 s24 s35 s45+s13 s14 s24 s35 s45-2 s13 s14 s34 s35 s45+s14 s23 s34 s35 s45+s13 s24 s34 s35 s45+s12^2 s24 s45^2-s12 s14 s24 s45^2+2 s12 s14 s34 s45^2-s12 s24 s34 s45^2,R[7]->s14^2 s23^2-2 s13 s14 s23 s24+s13^2 s24^2+2 s13 s14 s23 s25-2 s14^2 s23 s25-2 s13^2 s24 s25+2 s13 s14 s24 s25+s13^2 s25^2-2 s13 s14 s25^2+s14^2 s25^2-2 s14^2 s23 s45+2 s13 s14 s24 s45+2 s14 s23 s24 s45-2 s13 s24^2 s45+2 s13 s14 s25 s45-2 s14^2 s25 s45-4 s14 s23 s25 s45+2 s13 s24 s25 s45+2 s14 s24 s25 s45+s14^2 s45^2-2 s14 s24 s45^2+s24^2 s45^2,R[29]->s13 s14 s23 s25 s34-s13^2 s24 s25 s34+s13^2 s25^2 s34-s13 s14 s25^2 s34+s14^2 s23^2 s35-2 s13 s14 s23 s24 s35+s13^2 s24^2 s35+s13 s14 s23 s25 s35-s14^2 s23 s25 s35-s13^2 s24 s25 s35+s13 s14 s24 s25 s35+s12 s14 s23 s24 s45-s12 s13 s24^2 s45-2 s12 s14 s23 s25 s45+2 s14^2 s23 s25 s45+s12 s13 s24 s25 s45+s12 s14 s24 s25 s45-2 s13 s14 s24 s25 s45+s13 s14 s25 s34 s45-2 s14 s23 s25 s34 s45+s13 s24 s25 s34 s45-s14^2 s23 s35 s45+s13 s14 s24 s35 s45+s14 s23 s24 s35 s45-s13 s24^2 s35 s45-s12 s14 s24 s45^2+s12 s24^2 s45^2,R[9]->s12^2 s24^2-2 s12^2 s24 s25+2 s12 s14 s24 s25+s12^2 s25^2-2 s12 s14 s25^2+s14^2 s25^2-4 s12 s14 s25 s34+2 s12 s24 s25 s34-2 s12 s25^2 s34-2 s14 s25^2 s34+s25^2 s34^2+2 s12 s14 s24 s35-2 s12 s24^2 s35+2 s12 s14 s25 s35-2 s14^2 s25 s35+2 s12 s24 s25 s35+2 s14 s24 s25 s35+2 s14 s25 s34 s35-2 s24 s25 s34 s35+s14^2 s35^2-2 s14 s24 s35^2+s24^2 s35^2,R[30]->2 s12 s14 s23 s25 s34-s12 s13 s24 s25 s34+s12 s13 s25^2 s34-2 s12 s14 s25^2 s34+s13 s14 s25^2 s34-s13 s25^2 s34^2-s12 s14 s23 s24 s35+s12 s13 s24^2 s35-s12 s14 s23 s25 s35+s14^2 s23 s25 s35-s12 s13 s24 s25 s35+2 s12 s14 s24 s25 s35-s13 s14 s24 s25 s35-s13 s14 s25 s34 s35-s14 s23 s25 s34 s35+2 s13 s24 s25 s34 s35-s14^2 s23 s35^2+s13 s14 s24 s35^2+s14 s23 s24 s35^2-s13 s24^2 s35^2-s12^2 s24^2 s45+s12^2 s24 s25 s45-s12 s14 s24 s25 s45+2 s12 s14 s25 s34 s45-s12 s24 s25 s34 s45-s12 s14 s24 s35 s45+s12 s24^2 s35 s45,R[10]->s12^2 s23^2-2 s12^2 s23 s25+2 s12 s13 s23 s25+s12^2 s25^2-2 s12 s13 s25^2+s13^2 s25^2+2 s12 s13 s23 s35-2 s12 s23^2 s35+2 s12 s13 s25 s35-2 s13^2 s25 s35+2 s12 s23 s25 s35+2 s13 s23 s25 s35+s13^2 s35^2-2 s13 s23 s35^2+s23^2 s35^2-2 s12^2 s23 s45-2 s12^2 s25 s45+2 s12 s13 s25 s45-4 s12 s23 s25 s45-2 s12 s13 s35 s45+2 s12 s23 s35 s45+s12^2 s45^2,R[31]->s12 s13 s23 s25 s34-s12 s13 s25^2 s34+s13^2 s25^2 s34-s12 s14 s23^2 s35+s12 s13 s23 s24 s35-2 s12 s13 s23 s25 s35+s12 s14 s23 s25 s35+s13 s14 s23 s25 s35+s12 s13 s24 s25 s35-s13^2 s24 s25 s35-s13^2 s25 s34 s35+s13 s23 s25 s34 s35-s13 s14 s23 s35^2+s14 s23^2 s35^2+s13^2 s24 s35^2-s13 s23 s24 s35^2-s12^2 s23 s24 s45+2 s12^2 s23 s25 s45-2 s12 s14 s23 s25 s45-s12^2 s24 s25 s45+s12 s13 s24 s25 s45+s12 s13 s25 s34 s45-2 s12 s23 s25 s34 s45+s12 s14 s23 s35 s45-2 s12 s13 s24 s35 s45+s12 s23 s24 s35 s45+s12^2 s24 s45^2,R[11]->s12^2 s23^2-2 s12 s14 s23^2+s14^2 s23^2-2 s12^2 s23 s24+2 s12 s13 s23 s24+2 s12 s14 s23 s24-2 s13 s14 s23 s24+s12^2 s24^2-2 s12 s13 s24^2+s13^2 s24^2+2 s12 s13 s23 s34-4 s12 s14 s23 s34+2 s13 s14 s23 s34-2 s12 s23^2 s34-2 s14 s23^2 s34+2 s12 s13 s24 s34-2 s13^2 s24 s34+2 s12 s23 s24 s34+2 s13 s23 s24 s34+s13^2 s34^2-2 s13 s23 s34^2+s23^2 s34^2,R[32]->-2 s12 s14 s23^2 s34+2 s12 s13 s23 s24 s34-s12 s13 s23 s25 s34+2 s12 s14 s23 s25 s34-s13 s14 s23 s25 s34-s12 s13 s24 s25 s34+s13^2 s24 s25 s34-s13^2 s25 s34^2+s13 s23 s25 s34^2+s12 s14 s23^2 s35-s14^2 s23^2 s35-s12 s13 s23 s24 s35-s12 s14 s23 s24 s35+2 s13 s14 s23 s24 s35+s12 s13 s24^2 s35-s13^2 s24^2 s35-s13 s14 s23 s34 s35+s14 s23^2 s34 s35+s13^2 s24 s34 s35-s13 s23 s24 s34 s35+s12^2 s23 s24 s45-s12 s14 s23 s24 s45-s12^2 s24^2 s45+s12 s13 s24^2 s45+2 s12 s14 s23 s34 s45-s12 s13 s24 s34 s45-s12 s23 s24 s34 s45,R[33]->s13 s25 s34-s14 s23 s35-s13 s24 s35+s12 s24 s45,R[34]->2 s14 s23 s25 s34-s13 s24 s25 s34-s14 s23 s24 s35+s13 s24^2 s35-s12 s24^2 s45,R[35]->s13 s25 s34+s14 s23 s35-s13 s24 s35+s12 s24 s45,R[36]->s13 s25 s34 s35+s14 s23 s35^2-s13 s24 s35^2-2 s12 s25 s34 s45+s12 s24 s35 s45,R[37]->s13 s25 s34+s14 s23 s35-s13 s24 s35-s12 s24 s45,R[38]->s13 s25 s34-s14 s23 s35+s13 s24 s35-s12 s24 s45,R[39]->s13^2 s25 s34+s13 s14 s23 s35-s13^2 s24 s35-2 s12 s14 s23 s45+s12 s13 s24 s45};*)

